Yu-Shiba-Rusinov states, the BCS-BEC crossover, and the exact solution in the flat-band limit

We study the subgap Yu-Shiba-Rusinov (YSR) states in the Richardson's model of a superconductor with a magnetic impurity for different electron pairing strengths from the weak-coupling Bardeen-Cooper-Schrieffer (BCS) regime to the strong-coupling Bose-Einstein-condensate (BEC) regime. We observe that the effect of the increasing pairing strength on the YSR excitation spectrum as a function of hybridisation strength and impurity on-site potential is only quantitative and, in fact, rather weak when the results are appropriately rescaled. We furthermore show that the problem is analytically solvable in the deep BEC limit which is equivalent to flat-band superconductivity. This exact solution can be related to a zero-bandwidth (ZBW) effective BCS mean field Hamiltonian where the superconductor is described by a single electron level with onsite pairing. The small difference between the BCS and BEC regimes of the Richardson's model explains the success of the simple ZBW calculations for BCS mean-field Hamiltonians. A ZBW model requires only a suitable parameter rescaling to become useful as a quantitative predictive tool for the full problem.

==> anc/YSR_BCS_BEC-derivations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    473175,      12714]
NotebookOptionsPosition[    436873,      12193]
NotebookOutlinePosition[    437270,      12209]
CellTagsIndexPosition[    437227,      12206]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "sneg`"}], ";"}]], "Input",
 CellChangeTimes->{{3.856599950168271*^9, 3.856599952390278*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"490854af-c930-4b36-82c5-4ae5f84f15fe"],

Cell[BoxData["\<\"sneg 1.251 Copyright (C) 2002-2019 Rok Zitko\"\>"], "Print",
 CellChangeTimes->{
  3.856599954329336*^9, 3.856602730101261*^9, 3.856605923751687*^9, 
   3.856611881411669*^9, {3.8566193199817257`*^9, 3.8566193296088552`*^9}, 
   3.856665399982589*^9, 3.8566666556844893`*^9, 3.856666690323118*^9, 
   3.856666810198287*^9, 3.856666963950069*^9, 3.856667372025363*^9, 
   3.856667463644464*^9, 3.8566675950199003`*^9, 3.856667769206737*^9, 
   3.856671418909457*^9, 3.856685318205716*^9, 3.856699830491302*^9, 
   3.856701041958*^9, 3.856757240765458*^9, 3.858485313315558*^9, 
   3.858488931865986*^9},
 CellLabel->
  "During evaluation of \
In[404]:=",ExpressionUUID->"b694e976-28d5-4bdd-b1c1-132b9978f7b3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"snegfermionoperators", "[", 
   RowBox[{"c", ",", "q", ",", "F"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"snegrealconstants", "[", 
   RowBox[{
   "g", ",", "\[Epsilon]", ",", "U", ",", "v", ",", "\[CapitalDelta]"}], 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"snegfreeindexes", "[", 
   RowBox[{"i", ",", "j"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.856599960886664*^9, 3.856599965644985*^9}, {
   3.856600000305888*^9, 3.856600005478519*^9}, {3.856600810716764*^9, 
   3.8566008136839247`*^9}, {3.8566087695013437`*^9, 3.856608769589267*^9}, {
   3.856666574768012*^9, 3.85666657481933*^9}, {3.856666656625257*^9, 
   3.856666657677281*^9}, 3.856666743123775*^9, {3.8566669091500893`*^9, 
   3.856666914125304*^9}, {3.856667386126224*^9, 3.8566674101448317`*^9}, {
   3.856667450465723*^9, 3.856667454893162*^9}, {3.856667492958747*^9, 
   3.856667493029849*^9}, {3.856667545485407*^9, 3.856667577933676*^9}, {
   3.8566894882572403`*^9, 3.856689488823104*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"c6cb941c-8176-426c-b07f-83dc3f1b6a61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Setting", " ", "bandwidth", " ", "D"}], "=", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"\[Alpha]", "=", 
    RowBox[{"g", "/", "2"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856665539034902*^9, 3.856665548314472*^9}},
 CellLabel->
  "In[408]:=",ExpressionUUID->"a795e881-9f4f-4ea1-b019-eccb6c4a5f96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Uppercase", " ", "F", " ", "is", " ", "considered", " ", "operator"}], 
    ",", " ", 
    RowBox[{"lowercase", " ", "f", " ", 
     RowBox[{"(", 
      RowBox[{"defined", " ", "below"}], ")"}], " ", "expands", " ", "into", 
     " ", "c", " ", "operators", " ", "according", " ", "to", " ", "the", " ",
      "definition"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "use", " ", "q", " ", "as", " ", "QD", " ", "operator"}], ",", 
    " ", 
    RowBox[{
    "reserving", " ", "symbol", " ", "d", " ", "for", " ", "other", " ", 
     "uses"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"HQD", "=", 
   RowBox[{
    RowBox[{"\[Epsilon]", " ", 
     RowBox[{"number", "[", 
      RowBox[{"q", "[", "]"}], "]"}]}], "+", 
    RowBox[{"U", " ", 
     RowBox[{"hubbard", "[", 
      RowBox[{"q", "[", "]"}], "]"}]}], "+", 
    RowBox[{"v", " ", 
     RowBox[{"hop", "[", 
      RowBox[{
       RowBox[{"q", "[", "]"}], ",", 
       RowBox[{"F", "[", "]"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856666587480136*^9, 3.8566666310841427`*^9}, 
   3.8566666675733547`*^9, {3.856666744616242*^9, 3.856666756614839*^9}, {
   3.856666918443262*^9, 3.856666951730082*^9}, {3.856667599997818*^9, 
   3.8566676122830667`*^9}, {3.8567537188315907`*^9, 3.856753728347681*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"523272a8-ae0a-4d08-b2ab-eabff71f946e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "+", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "-", 
  RowBox[{"U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{{3.85666660930855*^9, 3.856666631858987*^9}, {
   3.8566666650357733`*^9, 3.856666691492133*^9}, 3.856666811391011*^9, 
   3.856666965138565*^9, 3.85666741513995*^9, {3.856667468661421*^9, 
   3.856667495759157*^9}, 3.856667612594186*^9, 3.856667770369566*^9, 
   3.8566714200808077`*^9, 3.8566853194864063`*^9, 3.856699831987027*^9, 
   3.856701043201812*^9, 3.856757244570231*^9, 3.8584853140366297`*^9, 
   3.858488932485949*^9},
 CellLabel->
  "Out[409]=",ExpressionUUID->"ec07fee5-37cb-46d0-afc6-8620b3177d2e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "i_", "]"}], ":=", 
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"AN", ",", "i", ",", "DO"}], "]"}], ",", 
     RowBox[{"c", "[", 
      RowBox[{"AN", ",", "i", ",", "UP"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Adag", "[", "i_", "]"}], ":=", 
   RowBox[{"conj", "[", 
    RowBox[{"A", "[", "i", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8565999578969507`*^9, 3.856599988162263*^9}, {
  3.856600156722269*^9, 3.856600172829545*^9}, {3.856619263768567*^9, 
  3.856619269792584*^9}, {3.856619346192157*^9, 3.856619348032219*^9}},
 CellLabel->
  "In[410]:=",ExpressionUUID->"f187840d-4c69-4793-b7e4-22dfd7a28e86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "4"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", 
      RowBox[{"LL_", ",", "\[Sigma]_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "LL", "]"}]}], " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"AN", ",", "i", ",", "\[Sigma]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fdag", "[", 
      RowBox[{"LL_", ",", "\[Sigma]_"}], "]"}], ":=", 
     RowBox[{"conj", "[", 
      RowBox[{"f", "[", 
       RowBox[{"LL", ",", "\[Sigma]"}], "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.85661196695821*^9, 3.856612043553378*^9}, {
  3.856620173831859*^9, 3.85662020503859*^9}, {3.856665482935298*^9, 
  3.8566655135169992`*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"cd1a0a36-1c26-4466-b31b-cd9b0ef99a98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Hr", "[", "LL_Integer", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "g"}], "/", "LL"}], " ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"Adag", "[", "i", "]"}], ",", 
         RowBox[{"A", "[", "j", "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "LL"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "LL"}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"Hr", "[", "1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Hr", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856600436974588*^9, 3.8566005620532084`*^9}, {
  3.8566192716477833`*^9, 3.8566192737487926`*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"b1aafba9-b2eb-4e82-a28e-efd6688be618"],

Cell[BoxData[
 RowBox[{"g", " ", 
  RowBox[{
   TagBox[
    StyleBox[
     TemplateBox[{"c", 
       RowBox[{"1", 
         TagBox[
          StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
      
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm], 
   StyleBox["\[CenterDot]",
    FontColor->RGBColor[0, 1, 0]], 
   TagBox[
    StyleBox[
     TemplateBox[{"c", 
       RowBox[{"1", 
         TagBox[
          StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
      
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm], 
   StyleBox["\[CenterDot]",
    FontColor->RGBColor[0, 1, 0]], 
   TagBox[
    StyleBox[
     TemplateBox[{"c", 
       RowBox[{"1", 
         TagBox[
          StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm], 
   StyleBox["\[CenterDot]",
    FontColor->RGBColor[0, 1, 0]], 
   TagBox[
    StyleBox[
     TemplateBox[{"c", 
       RowBox[{"1", 
         TagBox[
          StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm]}]}]], "Output",
 CellChangeTimes->{{3.856600539846568*^9, 3.856600562449464*^9}, 
   3.8566027369733353`*^9, 3.856605925057637*^9, 3.856611882712162*^9, 
   3.856619274169626*^9, {3.856619335371133*^9, 3.856619349832192*^9}, 
   3.856665401200233*^9, {3.8566666775457973`*^9, 3.856666691538685*^9}, 
   3.856666811437911*^9, 3.856666965189519*^9, 3.856667417157144*^9, 
   3.856667499090603*^9, 3.856667615881434*^9, 3.856667770424107*^9, 
   3.8566714201369953`*^9, 3.856685319524404*^9, 3.856699832025642*^9, 
   3.8567010432357492`*^9, 3.856757244615973*^9, 3.85848531405333*^9, 
   3.858488932494079*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"4cdded7f-65ed-49a1-b42a-3d13c91b378b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "g", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"c", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"c", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"c", 
           RowBox[{"1", 
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"c", 
           RowBox[{"1", 
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], ")"}]}], "-", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "-", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"1", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}], "-", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
         "\"\[Dagger]\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"c", 
         RowBox[{"2", 
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.856600539846568*^9, 3.856600562449464*^9}, 
   3.8566027369733353`*^9, 3.856605925057637*^9, 3.856611882712162*^9, 
   3.856619274169626*^9, {3.856619335371133*^9, 3.856619349832192*^9}, 
   3.856665401200233*^9, {3.8566666775457973`*^9, 3.856666691538685*^9}, 
   3.856666811437911*^9, 3.856666965189519*^9, 3.856667417157144*^9, 
   3.856667499090603*^9, 3.856667615881434*^9, 3.856667770424107*^9, 
   3.8566714201369953`*^9, 3.856685319524404*^9, 3.856699832025642*^9, 
   3.8567010432357492`*^9, 3.856757244615973*^9, 3.85848531405333*^9, 
   3.858488932496038*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"05abaea2-cbd5-4254-a37b-5349d7ab11ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "6"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"commutator", "[", 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], ",", 
      RowBox[{"Adag", "[", "j", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{"%", "/.", 
      RowBox[{"j", "->", "i"}]}], ")"}], "==", 
    RowBox[{"1", "-", 
     RowBox[{"number", "[", 
      RowBox[{"c", "[", "i", "]"}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856600007379114*^9, 3.856600094988571*^9}, {
  3.856600176535839*^9, 3.856600253757924*^9}, {3.856600386985114*^9, 
  3.856600417210314*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"6dd97670-3e83-4915-b58d-e09f2b4fb48f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566000198313932`*^9, 3.856600095205243*^9}, {
   3.856600160078821*^9, 3.856600254361861*^9}, {3.8566003950082483`*^9, 
   3.8566004176784267`*^9}, 3.856600562899947*^9, 3.8566027377264977`*^9, 
   3.856605925090324*^9, 3.856611882735952*^9, {3.8566193370332336`*^9, 
   3.856619350326844*^9}, 3.8566654012265987`*^9, 3.856666691565345*^9, 
   3.856666811464693*^9, 3.856666965233841*^9, 3.856667418562948*^9, 
   3.856667499718185*^9, 3.856667616813945*^9, 3.856667770452544*^9, 
   3.856671420166223*^9, 3.85668531954212*^9, 3.8566998320519247`*^9, 
   3.856701043252956*^9, 3.8567572446604147`*^9, 3.858485314066348*^9, 
   3.858488932500848*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"43f9111f-1f00-4b43-b506-92c0ef65edac"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "7"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pow", "[", 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], ",", "2"}], "]"}], "==", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pow", "[", 
     RowBox[{
      RowBox[{"Adag", "[", "i", "]"}], ",", "2"}], "]"}], "==", "0"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"Adag", "[", "i", "]"}], ",", 
      RowBox[{"A", "[", "i", "]"}]}], "]"}], "==", 
    RowBox[{"projector2", "[", 
     RowBox[{"c", "[", "i", "]"}], "]"}], "==", 
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"number", "[", 
       RowBox[{
        RowBox[{"c", "[", "i", "]"}], ",", "UP"}], "]"}], ",", 
      RowBox[{"number", "[", 
       RowBox[{
        RowBox[{"c", "[", "i", "]"}], ",", "DO"}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"A", "[", "i", "]"}], ",", 
      RowBox[{"Adag", "[", "i", "]"}]}], "]"}], "==", 
    RowBox[{"projector0", "[", 
     RowBox[{"c", "[", "i", "]"}], "]"}], "==", 
    RowBox[{"1", "-", 
     RowBox[{"number", "[", 
      RowBox[{"c", "[", "i", "]"}], "]"}], "+", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"number", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", "UP"}], "]"}], ",", 
       RowBox[{"number", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", "DO"}], "]"}]}], 
      "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856600277314097*^9, 3.8566003626224823`*^9}, {
  3.856600421897533*^9, 3.856600424582068*^9}},
 CellLabel->
  "In[419]:=",ExpressionUUID->"72c4cf02-208e-447b-a198-15e8d948a3f0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566002796630077`*^9, 3.856600363768351*^9}, {
   3.856600412714183*^9, 3.856600424844699*^9}, 3.856600563363666*^9, 
   3.8566027383052263`*^9, 3.856605925099165*^9, 3.856611882759021*^9, 
   3.856619352486092*^9, 3.8566654012572927`*^9, 3.856666691595935*^9, 
   3.8566668114932747`*^9, 3.856666965245867*^9, 3.856667419114779*^9, 
   3.8566675002378597`*^9, 3.856667617502166*^9, 3.856667770484503*^9, 
   3.8566714202011623`*^9, 3.8566853195665617`*^9, 3.856699832077413*^9, 
   3.856701043276585*^9, 3.856757244690031*^9, 3.8584853140687637`*^9, 
   3.858488932510675*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"8d249187-6df8-4b0c-9aeb-dfd62110ef97"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566002796630077`*^9, 3.856600363768351*^9}, {
   3.856600412714183*^9, 3.856600424844699*^9}, 3.856600563363666*^9, 
   3.8566027383052263`*^9, 3.856605925099165*^9, 3.856611882759021*^9, 
   3.856619352486092*^9, 3.8566654012572927`*^9, 3.856666691595935*^9, 
   3.8566668114932747`*^9, 3.856666965245867*^9, 3.856667419114779*^9, 
   3.8566675002378597`*^9, 3.856667617502166*^9, 3.856667770484503*^9, 
   3.8566714202011623`*^9, 3.8566853195665617`*^9, 3.856699832077413*^9, 
   3.856701043276585*^9, 3.856757244690031*^9, 3.8584853140687637`*^9, 
   3.858488932511303*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"38651cc3-f5ab-4f85-ad14-1d59eb7894ea"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566002796630077`*^9, 3.856600363768351*^9}, {
   3.856600412714183*^9, 3.856600424844699*^9}, 3.856600563363666*^9, 
   3.8566027383052263`*^9, 3.856605925099165*^9, 3.856611882759021*^9, 
   3.856619352486092*^9, 3.8566654012572927`*^9, 3.856666691595935*^9, 
   3.8566668114932747`*^9, 3.856666965245867*^9, 3.856667419114779*^9, 
   3.8566675002378597`*^9, 3.856667617502166*^9, 3.856667770484503*^9, 
   3.8566714202011623`*^9, 3.8566853195665617`*^9, 3.856699832077413*^9, 
   3.856701043276585*^9, 3.856757244690031*^9, 3.8584853140687637`*^9, 
   3.858488932511836*^9},
 CellLabel->
  "Out[421]=",ExpressionUUID->"7bb30910-91ee-4521-9675-4712de3ca69f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566002796630077`*^9, 3.856600363768351*^9}, {
   3.856600412714183*^9, 3.856600424844699*^9}, 3.856600563363666*^9, 
   3.8566027383052263`*^9, 3.856605925099165*^9, 3.856611882759021*^9, 
   3.856619352486092*^9, 3.8566654012572927`*^9, 3.856666691595935*^9, 
   3.8566668114932747`*^9, 3.856666965245867*^9, 3.856667419114779*^9, 
   3.8566675002378597`*^9, 3.856667617502166*^9, 3.856667770484503*^9, 
   3.8566714202011623`*^9, 3.8566853195665617`*^9, 3.856699832077413*^9, 
   3.856701043276585*^9, 3.856757244690031*^9, 3.8584853140687637`*^9, 
   3.858488932520335*^9},
 CellLabel->
  "Out[422]=",ExpressionUUID->"8cf0150a-0601-470a-99d1-67b7a44b1766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "8"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]tilde", "[", "LL_", "]"}], ":=", 
     RowBox[{"g", "/", 
      RowBox[{"(", 
       RowBox[{"2", "LL"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hrtilde", "[", "LL_Integer", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "e", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Hr", "[", "LL", "]"}], "+", 
        RowBox[{
         RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"number", "[", 
            RowBox[{"c", "[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Hrtilde", "[", "1", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Hrtilde", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8566005827845297`*^9, 3.8566006575846148`*^9}, {
   3.856603305166663*^9, 3.856603327653054*^9}, {3.856619279348981*^9, 
   3.856619285831132*^9}, 3.856666170253315*^9},
 CellLabel->
  "In[423]:=",ExpressionUUID->"948b5ac2-c295-4c9a-bcac-89ddf79e953c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", "g", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "+", 
  RowBox[{"g", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{{3.8566006508332787`*^9, 3.8566006578262033`*^9}, 
   3.856602738960286*^9, 3.8566033285726833`*^9, 3.856605925126882*^9, 
   3.856611882779112*^9, {3.856619280359164*^9, 3.856619286191587*^9}, 
   3.8566193548412943`*^9, 3.8566654012855043`*^9, 3.856666170670086*^9, 
   3.8566666916260567`*^9, 3.85666681152472*^9, 3.8566669652942677`*^9, 
   3.856667419890501*^9, 3.856667500986923*^9, 3.8566676181318607`*^9, 
   3.856667770518313*^9, 3.8566714202349567`*^9, 3.856685319579336*^9, 
   3.85669983210289*^9, 3.856701043293535*^9, 3.856757244708138*^9, 
   3.858485314084208*^9, 3.858488932523177*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"55638be5-e921-4bf0-81bf-150d24512b21"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", "g", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", "g", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"c", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"c", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"c", 
            RowBox[{"1", 
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"c", 
            RowBox[{"1", 
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], ")"}]}], "-", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "-", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"1", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "-", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"c", 
          RowBox[{"2", 
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.8566006508332787`*^9, 3.8566006578262033`*^9}, 
   3.856602738960286*^9, 3.8566033285726833`*^9, 3.856605925126882*^9, 
   3.856611882779112*^9, {3.856619280359164*^9, 3.856619286191587*^9}, 
   3.8566193548412943`*^9, 3.8566654012855043`*^9, 3.856666170670086*^9, 
   3.8566666916260567`*^9, 3.85666681152472*^9, 3.8566669652942677`*^9, 
   3.856667419890501*^9, 3.856667500986923*^9, 3.8566676181318607`*^9, 
   3.856667770518313*^9, 3.8566714202349567`*^9, 3.856685319579336*^9, 
   3.85669983210289*^9, 3.856701043293535*^9, 3.856757244708138*^9, 
   3.858485314084208*^9, 3.858488932526157*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"27704792-9129-4ca2-b460-6204162bc9a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hamrtilde", "[", "LL_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "bzvc", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bzvc", "=", 
       RowBox[{"qsbasisvc", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"c", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "LL"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"makematricesbzvc", "[", 
       RowBox[{
        RowBox[{"Hrtilde", "[", "LL", "]"}], ",", "bzvc"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bzMatForm", "[", "l_List", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"First", "[", "#", "]"}], ",", 
        RowBox[{"MatrixForm", "[", 
         RowBox[{"Last", "[", "#", "]"}], "]"}]}], "}"}], "&"}], ",", "l"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bzMatForm", "@", 
  RowBox[{"hamrtilde", "[", "1", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bzMatForm", "@", 
  RowBox[{"hamrtilde", "[", "2", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bzMatForm", "@", 
  RowBox[{"hamrtilde", "[", "3", "]"}]}]}], "Input",
 CellChangeTimes->{{3.856600668192767*^9, 3.856600730950202*^9}, {
  3.856600793429912*^9, 3.856600801782494*^9}, {3.8566008970869303`*^9, 
  3.856600948166039*^9}, {3.856601615261574*^9, 3.856601619155898*^9}, {
  3.856619361953176*^9, 3.856619362478718*^9}, {3.856666011636628*^9, 
  3.856666015917194*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"d75579a8-c4fe-409a-a17a-fbb263d75f25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.856600900985072*^9, 3.856600930699184*^9}, 
   3.856600990421077*^9, 3.856601620179257*^9, 3.85660274003049*^9, 
   3.856605925290084*^9, 3.856611882824183*^9, 3.856619362973463*^9, 
   3.8566654013391733`*^9, 3.856666025990554*^9, 3.8566666916797667`*^9, 
   3.8566668115787573`*^9, 3.8566669653491364`*^9, 3.856667420746587*^9, 
   3.856667501776812*^9, 3.8566676186599283`*^9, 3.856667770574102*^9, 
   3.8566714202927427`*^9, 3.8566853196267757`*^9, 3.8566998321698313`*^9, 
   3.856701043340089*^9, 3.856757244759388*^9, 3.8584853141006823`*^9, 
   3.8584889325395*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"68b90fe5-9144-44a6-bc77-fc1fadba3114"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "4"], "0"},
         {"0", 
          FractionBox["g", "4"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", 
           FractionBox["g", "2"]}]},
         {"0", 
          FractionBox["g", "2"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "2"]}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "4"], "0"},
         {"0", 
          FractionBox["g", "4"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.856600900985072*^9, 3.856600930699184*^9}, 
   3.856600990421077*^9, 3.856601620179257*^9, 3.85660274003049*^9, 
   3.856605925290084*^9, 3.856611882824183*^9, 3.856619362973463*^9, 
   3.8566654013391733`*^9, 3.856666025990554*^9, 3.8566666916797667`*^9, 
   3.8566668115787573`*^9, 3.8566669653491364`*^9, 3.856667420746587*^9, 
   3.856667501776812*^9, 3.8566676186599283`*^9, 3.856667770574102*^9, 
   3.8566714202927427`*^9, 3.8566853196267757`*^9, 3.8566998321698313`*^9, 
   3.856701043340089*^9, 3.856757244759388*^9, 3.8584853141006823`*^9, 
   3.8584889325676317`*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"4cbbbd5d-4daa-4c38-867f-91e418a411da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "6"], "0", "0"},
         {"0", 
          FractionBox["g", "6"], "0"},
         {"0", "0", 
          FractionBox["g", "6"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}]},
         {"0", 
          FractionBox["g", "3"], "0", "0", "0", "0"},
         {"0", "0", 
          FractionBox["g", "3"], "0", "0", "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}]},
         {"0", "0", "0", "0", 
          FractionBox["g", "3"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "3"], "0", "0"},
         {"0", 
          FractionBox["g", "3"], "0"},
         {"0", "0", 
          FractionBox["g", "3"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "6"], "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}]},
         {"0", 
          FractionBox["g", "6"], "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0"},
         {"0", "0", 
          FractionBox["g", "6"], "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", "0"},
         {"0", "0", "0", 
          FractionBox["g", "2"], "0", "0", "0", "0"},
         {"0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", 
          FractionBox["g", "6"], "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          FractionBox["g", "2"], "0", "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", "0", "0", 
          FractionBox["g", "6"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", "0", "0", "0", "0", 
          FractionBox["g", "6"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["3", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "2"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}]},
         {"0", 
          FractionBox["g", "3"], "0", "0", "0", "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}]},
         {"0", "0", "0", 
          FractionBox["g", "3"], "0", "0"},
         {"0", "0", "0", "0", 
          FractionBox["g", "3"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", 
          RowBox[{"-", 
           FractionBox["g", "3"]}], "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "3"], "0", "0"},
         {"0", 
          FractionBox["g", "3"], "0"},
         {"0", "0", 
          FractionBox["g", "3"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "6"], "0", "0"},
         {"0", 
          FractionBox["g", "6"], "0"},
         {"0", "0", 
          FractionBox["g", "6"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.856600900985072*^9, 3.856600930699184*^9}, 
   3.856600990421077*^9, 3.856601620179257*^9, 3.85660274003049*^9, 
   3.856605925290084*^9, 3.856611882824183*^9, 3.856619362973463*^9, 
   3.8566654013391733`*^9, 3.856666025990554*^9, 3.8566666916797667`*^9, 
   3.8566668115787573`*^9, 3.8566669653491364`*^9, 3.856667420746587*^9, 
   3.856667501776812*^9, 3.8566676186599283`*^9, 3.856667770574102*^9, 
   3.8566714202927427`*^9, 3.8566853196267757`*^9, 3.8566998321698313`*^9, 
   3.856701043340089*^9, 3.856757244759388*^9, 3.8584853141006823`*^9, 
   3.858488932829574*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"f542d4b6-fbec-4627-887f-f43086c16962"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phinvert", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q_", ",", "s_"}], "}"}], ",", "m_List"}], "}"}], "]"}], ":=", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "q"}], ",", "s"}], "}"}], ",", "m"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phinvert", "[", "l_List", "]"}], ":=", 
   RowBox[{"Sort", "@", 
    RowBox[{"Map", "[", 
     RowBox[{"phinvert", ",", "l"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8566656824575567`*^9, 3.856665737829733*^9}},
 CellLabel->
  "In[432]:=",ExpressionUUID->"b7a855ed-45ea-48e2-b6ea-43fc35e9ad26"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"diag", "[", "l_List", "]"}], ":=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"First", "[", "#", "]"}], ",", 
        RowBox[{"Sort", "@", 
         RowBox[{"Eigenvalues", "@", 
          RowBox[{"Last", "[", 
           RowBox[{"#", "/.", 
            RowBox[{"g", "->", "1."}]}], "]"}]}]}]}], "}"}], "&"}], ",", 
     "l"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.856665942887241*^9, 3.85666597779265*^9}},
 CellLabel->
  "In[434]:=",ExpressionUUID->"83924c66-ff8c-4c28-9374-a331b080cb6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", "p"}], "-", 
    RowBox[{"h", " ", "symmetry"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"diag", "[", 
     RowBox[{"hamrtilde", "[", "2", "]"}], "]"}], "==", 
    RowBox[{"diag", "[", 
     RowBox[{"phinvert", "@", 
      RowBox[{"hamrtilde", "[", "2", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"diag", "[", 
     RowBox[{"hamrtilde", "[", "3", "]"}], "]"}], "==", 
    RowBox[{"diag", "[", 
     RowBox[{"phinvert", "@", 
      RowBox[{"hamrtilde", "[", "3", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8566659659020987`*^9, 3.856666013245144*^9}},
 CellLabel->
  "In[435]:=",ExpressionUUID->"80586962-134c-4b65-90df-bc1d74634431"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856665972135099*^9, 3.856666000766459*^9}, 
   3.856666692330843*^9, 3.8566668129867277`*^9, 3.856666966778638*^9, 
   3.8566674232233677`*^9, 3.8566675046483803`*^9, 3.856667620511746*^9, 
   3.856667772013606*^9, 3.856671421701737*^9, 3.8566853203217297`*^9, 
   3.856699832922448*^9, 3.856701044020368*^9, 3.8567572454329433`*^9, 
   3.858485314474465*^9, 3.858488932899211*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"f07463bd-6aec-4128-962e-99c7e57e85fe"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856665972135099*^9, 3.856666000766459*^9}, 
   3.856666692330843*^9, 3.8566668129867277`*^9, 3.856666966778638*^9, 
   3.8566674232233677`*^9, 3.8566675046483803`*^9, 3.856667620511746*^9, 
   3.856667772013606*^9, 3.856671421701737*^9, 3.8566853203217297`*^9, 
   3.856699832922448*^9, 3.856701044020368*^9, 3.8567572454329433`*^9, 
   3.858485314474465*^9, 3.858488933405386*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"3297fe82-1b03-4a6a-95a7-e8885bb84b89"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "9"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "UU_List", "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"Length", "[", "UU", "]"}], "]"}]}], 
      RowBox[{"Total", "[", 
       RowBox[{"Map", "[", 
        RowBox[{"A", ",", "UU"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"B", "[", "UU_Integer", "]"}], ":=", 
     RowBox[{"B", "[", 
      RowBox[{"Range", "[", "UU", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Bdag", "[", "UU_", "]"}], ":=", 
     RowBox[{"conj", "[", 
      RowBox[{"B", "[", "UU", "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856600993972341*^9, 3.856601079928191*^9}, {
  3.856601229626615*^9, 3.856601255759242*^9}},
 CellLabel->
  "In[437]:=",ExpressionUUID->"0db8cb2d-d058-4c8a-a1ef-3f2a84475f59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "10"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Hb", "[", 
    RowBox[{"LL_Integer", ",", "UU_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "g"}], " ", 
    RowBox[{"UU", "/", "LL"}], " ", 
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"Bdag", "[", "UU", "]"}], ",", 
      RowBox[{"B", "[", "UU", "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8566011840284986`*^9, 3.8566012479088573`*^9}, 
   3.856601283027137*^9, {3.8566024530749474`*^9, 3.856602455945817*^9}, {
   3.856602523190261*^9, 3.8566025438917427`*^9}, {3.8566025754678593`*^9, 
   3.856602575666174*^9}, {3.856602613034054*^9, 3.856602624143598*^9}, {
   3.856619370026185*^9, 3.856619371558325*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"a37b6097-f38e-4e0b-ab53-bec0b2f9cacb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "terms", " ", "drop", " ", "out", " ", "when", " ", 
    "applied", " ", "to", " ", "singly", " ", "occupied", " ", "level", " ", 
    "3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Hdiff", "=", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Hr", "[", "3", "]"}], "]"}], "-", 
    RowBox[{"Expand", "[", 
     RowBox[{"Hb", "[", 
      RowBox[{"3", ",", "2"}], "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8566011697961884`*^9, 3.856601175522079*^9}, {
  3.856601258444433*^9, 3.856601291849535*^9}, {3.856601326007317*^9, 
  3.856601425769414*^9}, {3.856602462706341*^9, 3.856602463752651*^9}, {
  3.856602516750265*^9, 3.8566025495787086`*^9}, {3.856602620695085*^9, 
  3.8566026217416067`*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"d55bae2d-d4a8-47ef-a008-4eae232b3bc6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", "g", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "g", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"2", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"2", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "g", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"1", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "g", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"2", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"2", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}], "+", 
  RowBox[{
   FractionBox["1", "3"], " ", "g", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"c", 
        RowBox[{"3", 
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{
  3.856601172093111*^9, {3.856601262431839*^9, 3.856601293286294*^9}, {
   3.856601353624988*^9, 3.856601425969644*^9}, {3.856602508094117*^9, 
   3.8566025497994823`*^9}, 3.856602622548525*^9, 3.856602744894702*^9, 
   3.8566059258998423`*^9, 3.8566118834247847`*^9, 3.856619372757595*^9, 
   3.856665402667368*^9, 3.856666693276737*^9, 3.85666681398368*^9, 
   3.856666967746602*^9, 3.85666742557337*^9, 3.8566675071875753`*^9, 
   3.856667622100202*^9, 3.8566677730066633`*^9, 3.8566714227111053`*^9, 
   3.856685321263505*^9, 3.856699833903728*^9, 3.856701044995077*^9, 
   3.856757246358242*^9, 3.8584853150220947`*^9, 3.85848893342249*^9},
 CellLabel->
  "Out[441]=",ExpressionUUID->"871f833d-92c8-453e-ab2e-a14adc20b6d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "11"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Nu", "[", "UU_Integer", "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"number", "[", 
        RowBox[{"c", "[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Nu", "[", 
      RowBox[{"UU_Integer", ",", "\[Sigma]_"}], "]"}], ":=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"number", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", "\[Sigma]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Hbtilde", "[", 
      RowBox[{"LL_Integer", ",", "UU_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Hb", "[", 
       RowBox[{"LL", ",", "UU"}], "]"}], "+", 
      RowBox[{
       RowBox[{"\[Alpha]", "/", "LL"}], " ", 
       RowBox[{"Nu", "[", "UU", "]"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8566014347618113`*^9, 3.856601451902692*^9}, {
   3.856601498363278*^9, 3.8566015895499067`*^9}, 3.856601635997213*^9, {
   3.8566017101344347`*^9, 3.856601715421344*^9}, {3.856602628267489*^9, 
   3.856602637485053*^9}, {3.856602839008766*^9, 3.856602850255921*^9}, {
   3.856611856457138*^9, 3.856611859929346*^9}, {3.8566132400679407`*^9, 
   3.856613245176676*^9}, {3.856619380202795*^9, 3.856619382396447*^9}, {
   3.8566655321379833`*^9, 3.856665532483882*^9}},
 CellLabel->
  "In[442]:=",ExpressionUUID->"39bd93dd-e4d7-4db3-90d7-200e60e2742f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hambtilde", "[", 
    RowBox[{"LL_Integer", ",", "UU_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "bzvc", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"bzvc", "=", 
       RowBox[{"qsbasisvc", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"c", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "UU"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"makematricesbzvc", "[", 
       RowBox[{
        RowBox[{"Hbtilde", "[", 
         RowBox[{"LL", ",", "UU"}], "]"}], ",", "bzvc"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"bzMatForm", "@", 
  RowBox[{"hambtilde", "[", 
   RowBox[{"5", ",", "1"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bzMatForm", "@", 
  RowBox[{"hambtilde", "[", 
   RowBox[{"5", ",", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bzMatForm", "@", 
  RowBox[{"hambtilde", "[", 
   RowBox[{"5", ",", "3"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.856601041895619*^9, 3.856601042530616*^9}, 
   3.856601606558167*^9, {3.8566016385302353`*^9, 3.856601693569223*^9}, {
   3.8566017519684668`*^9, 3.856601753515861*^9}, {3.8566026410060873`*^9, 
   3.85660264808429*^9}, {3.856602762764979*^9, 3.856602770907673*^9}, {
   3.856619386059143*^9, 3.856619386845393*^9}, {3.856666078122395*^9, 
   3.8566660787930603`*^9}},
 CellLabel->
  "In[445]:=",ExpressionUUID->"dbe8873d-c144-43c8-b7f8-7c613465f3d0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "10"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.856601641864954*^9, 3.8566017206242847`*^9}, 
   3.8566017538829412`*^9, 3.856602652339156*^9, {3.856602758821981*^9, 
   3.8566027713946533`*^9}, 3.856602851206587*^9, 3.8566059259377337`*^9, 
   3.8566118834588957`*^9, 3.856619388145424*^9, 3.8566654027278748`*^9, 
   3.8566660842110367`*^9, 3.856666693325349*^9, 3.856666814030891*^9, 
   3.8566669678048162`*^9, 3.856667426846726*^9, 3.856667508446856*^9, 
   3.8566676232493467`*^9, 3.856667773059029*^9, 3.856671422767067*^9, 
   3.856685321310091*^9, 3.85669983394312*^9, 3.8567010450344763`*^9, 
   3.856757246397408*^9, 3.858485315038014*^9, 3.8584889334514933`*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"e02c29f5-eb32-4829-858a-2e04aac3257a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "10"], "0"},
         {"0", 
          FractionBox["g", "10"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}]},
         {"0", 
          FractionBox["g", "5"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "5"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "10"], "0"},
         {"0", 
          FractionBox["g", "10"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.856601641864954*^9, 3.8566017206242847`*^9}, 
   3.8566017538829412`*^9, 3.856602652339156*^9, {3.856602758821981*^9, 
   3.8566027713946533`*^9}, 3.856602851206587*^9, 3.8566059259377337`*^9, 
   3.8566118834588957`*^9, 3.856619388145424*^9, 3.8566654027278748`*^9, 
   3.8566660842110367`*^9, 3.856666693325349*^9, 3.856666814030891*^9, 
   3.8566669678048162`*^9, 3.856667426846726*^9, 3.856667508446856*^9, 
   3.8566676232493467`*^9, 3.856667773059029*^9, 3.856671422767067*^9, 
   3.856685321310091*^9, 3.85669983394312*^9, 3.8567010450344763`*^9, 
   3.856757246397408*^9, 3.858485315038014*^9, 3.858488933480941*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"93182947-52df-4af4-89c3-2556c2560afb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "10"], "0", "0"},
         {"0", 
          FractionBox["g", "10"], "0"},
         {"0", "0", 
          FractionBox["g", "10"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}]},
         {"0", 
          FractionBox["g", "5"], "0", "0", "0", "0"},
         {"0", "0", 
          FractionBox["g", "5"], "0", "0", "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}]},
         {"0", "0", "0", "0", 
          FractionBox["g", "5"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "5"], "0", "0"},
         {"0", 
          FractionBox["g", "5"], "0"},
         {"0", "0", 
          FractionBox["g", "5"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "10"], "0", "0", "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}]},
         {"0", 
          FractionBox["g", "10"], "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0"},
         {"0", "0", 
          FractionBox["g", "10"], "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", "0"},
         {"0", "0", "0", 
          FractionBox[
           RowBox[{"3", " ", "g"}], "10"], "0", "0", "0", "0"},
         {"0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", 
          FractionBox["g", "10"], "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          FractionBox[
           RowBox[{"3", " ", "g"}], "10"], "0", "0"},
         {"0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", "0", "0", 
          FractionBox["g", "10"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", "0", "0", "0", "0", 
          FractionBox["g", "10"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["3", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox[
           RowBox[{"3", " ", "g"}], "10"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}]},
         {"0", 
          FractionBox["g", "5"], "0", "0", "0", "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", "0", "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}]},
         {"0", "0", "0", 
          FractionBox["g", "5"], "0", "0"},
         {"0", "0", "0", "0", 
          FractionBox["g", "5"], "0"},
         {
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", 
          RowBox[{"-", 
           FractionBox["g", "5"]}], "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "5"], "0", "0"},
         {"0", 
          FractionBox["g", "5"], "0"},
         {"0", "0", 
          FractionBox["g", "5"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          FractionBox["g", "10"], "0", "0"},
         {"0", 
          FractionBox["g", "10"], "0"},
         {"0", "0", 
          FractionBox["g", "10"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "0"}], "}"}], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.856601641864954*^9, 3.8566017206242847`*^9}, 
   3.8566017538829412`*^9, 3.856602652339156*^9, {3.856602758821981*^9, 
   3.8566027713946533`*^9}, 3.856602851206587*^9, 3.8566059259377337`*^9, 
   3.8566118834588957`*^9, 3.856619388145424*^9, 3.8566654027278748`*^9, 
   3.8566660842110367`*^9, 3.856666693325349*^9, 3.856666814030891*^9, 
   3.8566669678048162`*^9, 3.856667426846726*^9, 3.856667508446856*^9, 
   3.8566676232493467`*^9, 3.856667773059029*^9, 3.856671422767067*^9, 
   3.856685321310091*^9, 3.85669983394312*^9, 3.8567010450344763`*^9, 
   3.856757246397408*^9, 3.858485315038014*^9, 3.8584889337372093`*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"de9638ab-942c-4927-96b4-ede2bf6f44c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Check", " ", "p"}], "-", 
    RowBox[{"h", " ", "symmetry"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"diag", "[", 
     RowBox[{"hambtilde", "[", 
      RowBox[{"5", ",", "1"}], "]"}], "]"}], "==", 
    RowBox[{"diag", "[", 
     RowBox[{"phinvert", "@", 
      RowBox[{"hambtilde", "[", 
       RowBox[{"5", ",", "1"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diag", "[", 
     RowBox[{"hambtilde", "[", 
      RowBox[{"5", ",", "2"}], "]"}], "]"}], "==", 
    RowBox[{"diag", "[", 
     RowBox[{"phinvert", "@", 
      RowBox[{"hambtilde", "[", 
       RowBox[{"5", ",", "2"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diag", "[", 
     RowBox[{"hambtilde", "[", 
      RowBox[{"5", ",", "3"}], "]"}], "]"}], "==", 
    RowBox[{"diag", "[", 
     RowBox[{"phinvert", "@", 
      RowBox[{"hambtilde", "[", 
       RowBox[{"5", ",", "3"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.856666051324185*^9, 3.8566660812931356`*^9}},
 CellLabel->
  "In[449]:=",ExpressionUUID->"cb25bc3e-97bb-4acf-b726-4bca62bd14ff"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566660625822*^9, 3.856666084751782*^9}, 
   3.856666693839628*^9, 3.856666814564898*^9, 3.856666968323032*^9, 
   3.856667428077325*^9, 3.856667508978351*^9, 3.856667624116232*^9, 
   3.856667773582449*^9, 3.856671423274707*^9, 3.856685321793765*^9, 
   3.8566998344408607`*^9, 3.8567010455403757`*^9, 3.856757246906804*^9, 
   3.858485315341607*^9, 3.858488933747608*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"119ef998-6b9e-4b4d-94ba-98d5f4c836d0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566660625822*^9, 3.856666084751782*^9}, 
   3.856666693839628*^9, 3.856666814564898*^9, 3.856666968323032*^9, 
   3.856667428077325*^9, 3.856667508978351*^9, 3.856667624116232*^9, 
   3.856667773582449*^9, 3.856671423274707*^9, 3.856685321793765*^9, 
   3.8566998344408607`*^9, 3.8567010455403757`*^9, 3.856757246906804*^9, 
   3.858485315341607*^9, 3.858488933805271*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"e3c2391e-03ec-4898-873b-c5dc1ce570b6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566660625822*^9, 3.856666084751782*^9}, 
   3.856666693839628*^9, 3.856666814564898*^9, 3.856666968323032*^9, 
   3.856667428077325*^9, 3.856667508978351*^9, 3.856667624116232*^9, 
   3.856667773582449*^9, 3.856671423274707*^9, 3.856685321793765*^9, 
   3.8566998344408607`*^9, 3.8567010455403757`*^9, 3.856757246906804*^9, 
   3.858485315341607*^9, 3.8584889343125153`*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"2684dcf7-048b-4e6d-b910-668abcea9fdb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "C4"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"M_Integer", ",", "UU_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "UU"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "M"}], ")"}]}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{"1", ",", "M"}], "]"}], 
     RowBox[{"Pochhammer", "[", 
      RowBox[{
       RowBox[{"-", "UU"}], ",", "M"}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856612140508638*^9, 3.8566121419900293`*^9}, {
  3.8566121752891817`*^9, 3.856612425463765*^9}, {3.856612500195814*^9, 
  3.856612500429942*^9}, {3.856612596258463*^9, 3.8566125985283127`*^9}, {
  3.8566193927603893`*^9, 3.856619421857706*^9}},
 CellLabel->
  "In[452]:=",ExpressionUUID->"523bbede-a42a-4cc1-84af-9f11f2246bc0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"NN", "[", 
    RowBox[{"M_Integer", ",", "UU_Integer"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"d", "[", 
     RowBox[{"M", ",", "UU"}], "]"}], "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NN", "[", 
    RowBox[{"M_Integer", ",", "UU_List"}], "]"}], ":=", 
   RowBox[{"NN", "[", 
    RowBox[{"M", ",", 
     RowBox[{"Length", "[", "UU", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.856612510738501*^9, 3.856612525607992*^9}, {
  3.856617959532065*^9, 3.856617981155628*^9}, {3.856619247189834*^9, 
  3.856619257349801*^9}},
 CellLabel->
  "In[453]:=",ExpressionUUID->"43230f67-c6a4-4635-b156-4aade17aca53"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "12"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]0", "[", 
      RowBox[{"M_Integer", ",", "LL_Integer", ",", "UU_"}], "]"}], ":=", 
     RowBox[{"pow", "[", 
      RowBox[{
       RowBox[{"Bdag", "[", "UU", "]"}], ",", "M"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Psi]", "[", 
      RowBox[{"M_Integer", ",", "LL_Integer", ",", "UU_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"NN", "[", 
       RowBox[{"M", ",", "UU"}], "]"}], " ", 
      RowBox[{"\[Psi]0", "[", 
       RowBox[{"M", ",", "LL", ",", "UU"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856601798190037*^9, 3.856601861115067*^9}, {
  3.85660191332406*^9, 3.856601913560384*^9}, {3.856601979676393*^9, 
  3.8566020090958767`*^9}, {3.856602657550705*^9, 3.856602666124103*^9}, {
  3.856612162641594*^9, 3.8566121655226297`*^9}, {3.856618598540221*^9, 
  3.8566186000983753`*^9}, {3.856619197142288*^9, 3.856619258541873*^9}, {
  3.856619475816977*^9, 3.856619479795005*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"e617017a-8d25-4a9d-a72b-802e9d060100"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "C2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"M_", ",", "UU_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zeroonvac", "@", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"conj", "[", 
          RowBox[{"\[Psi]0", "[", 
           RowBox[{"M", ",", "UU", ",", "UU"}], "]"}], "]"}], ",", 
         RowBox[{"\[Psi]0", "[", 
          RowBox[{"M", ",", "UU", ",", "UU"}], "]"}]}], "]"}]}], "==", 
      RowBox[{"d", "[", 
       RowBox[{"M", ",", "UU"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"m", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"m", ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "2"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856619427906999*^9, 3.856619428283329*^9}},
 CellLabel->
  "In[457]:=",ExpressionUUID->"cabb5068-4600-4404-8314-672907893c7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.856619434922637*^9, 3.856665408072578*^9, 
  3.856666699436235*^9, 3.856666822803214*^9, 3.856666973784499*^9, 
  3.8566675196121407`*^9, 3.85666763168112*^9, 3.856667779072427*^9, 
  3.856671430770803*^9, 3.8566853274132633`*^9, 3.8567010514893084`*^9, 
  3.856757252529718*^9, 3.858485318659697*^9, 3.858488936998289*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"ba6de331-e99c-4d14-8cda-f9f32ec590d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.856619434922637*^9, 3.856665408072578*^9, 
  3.856666699436235*^9, 3.856666822803214*^9, 3.856666973784499*^9, 
  3.8566675196121407`*^9, 3.85666763168112*^9, 3.856667779072427*^9, 
  3.856671430770803*^9, 3.8566853274132633`*^9, 3.8567010514893084`*^9, 
  3.856757252529718*^9, 3.858485318659697*^9, 3.8584889382160807`*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"68b4d969-b1dd-430e-b05e-ee051d82a124"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"Hb", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeroonvac", "[", 
   RowBox[{"nc", "[", 
    RowBox[{"H", ",", 
     RowBox[{"\[Psi]0", "[", 
      RowBox[{"0", ",", "3", ",", "3"}], "]"}]}], "]"}], "]"}], "==", 
  "0"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"zeroonvac", "[", 
    RowBox[{"nc", "[", 
     RowBox[{"H", ",", 
      RowBox[{"\[Psi]0", "[", 
       RowBox[{"1", ",", "3", ",", "3"}], "]"}]}], "]"}], "]"}], "==", 
   RowBox[{
    RowBox[{"-", "g"}], 
    RowBox[{"(", 
     RowBox[{"3", "/", "3"}], ")"}], 
    RowBox[{"\[Psi]0", "[", 
     RowBox[{"1", ",", "3", ",", "3"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"Hb", "[", 
    RowBox[{"3", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"zeroonvac", "[", 
    RowBox[{"nc", "[", 
     RowBox[{"H", ",", 
      RowBox[{"\[Psi]0", "[", 
       RowBox[{"1", ",", "3", ",", "2"}], "]"}]}], "]"}], "]"}], "==", 
   RowBox[{
    RowBox[{"-", "g"}], 
    RowBox[{"(", 
     RowBox[{"2", "/", "3"}], ")"}], 
    RowBox[{"\[Psi]0", "[", 
     RowBox[{"1", ",", "3", ",", "2"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"Hb", "[", 
    RowBox[{"3", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Expand", "[", 
  RowBox[{
   RowBox[{"zeroonvac", "[", 
    RowBox[{"nc", "[", 
     RowBox[{"H", ",", 
      RowBox[{"\[Psi]0", "[", 
       RowBox[{"1", ",", "3", ",", "1"}], "]"}]}], "]"}], "]"}], "==", 
   RowBox[{
    RowBox[{"-", "g"}], 
    RowBox[{"(", 
     RowBox[{"1", "/", "3"}], ")"}], 
    RowBox[{"\[Psi]0", "[", 
     RowBox[{"1", ",", "3", ",", "1"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.856601862497169*^9, 3.8566018682461777`*^9}, {
  3.8566019341817007`*^9, 3.856601970464031*^9}, {3.856602013064434*^9, 
  3.8566021399992743`*^9}, {3.856602670708499*^9, 3.8566026790977697`*^9}, {
  3.8566027812114964`*^9, 3.856602783745708*^9}},
 CellLabel->
  "In[460]:=",ExpressionUUID->"eff1ff42-3236-4a8c-b205-3e7af3ba0199"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8566018684605427`*^9, {3.856601914592594*^9, 3.8566019718755198`*^9}, {
   3.8566020105392437`*^9, 3.856602140204878*^9}, {3.856602774682263*^9, 
   3.856602784061088*^9}, 3.856605926539805*^9, 3.8566118840141287`*^9, 
   3.856612534205278*^9, 3.856617990115632*^9, 3.856618602652009*^9, 
   3.856619440073042*^9, 3.856665410276284*^9, 3.856666701540504*^9, 
   3.856666825043859*^9, 3.856666975863257*^9, 3.856667633825837*^9, 
   3.8566677811429253`*^9, 3.8566714329430656`*^9, 3.8566853295246572`*^9, 
   3.856701053668976*^9, 3.8567572546146393`*^9, 3.858485319913932*^9, 
   3.8584889382428007`*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"07a33c84-c5b5-415b-9d62-32184b7130ba"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8566018684605427`*^9, {3.856601914592594*^9, 3.8566019718755198`*^9}, {
   3.8566020105392437`*^9, 3.856602140204878*^9}, {3.856602774682263*^9, 
   3.856602784061088*^9}, 3.856605926539805*^9, 3.8566118840141287`*^9, 
   3.856612534205278*^9, 3.856617990115632*^9, 3.856618602652009*^9, 
   3.856619440073042*^9, 3.856665410276284*^9, 3.856666701540504*^9, 
   3.856666825043859*^9, 3.856666975863257*^9, 3.856667633825837*^9, 
   3.8566677811429253`*^9, 3.8566714329430656`*^9, 3.8566853295246572`*^9, 
   3.856701053668976*^9, 3.8567572546146393`*^9, 3.858485319913932*^9, 
   3.858488938312574*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"a87a8069-04be-4d3a-89ee-708a4b414aa6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8566018684605427`*^9, {3.856601914592594*^9, 3.8566019718755198`*^9}, {
   3.8566020105392437`*^9, 3.856602140204878*^9}, {3.856602774682263*^9, 
   3.856602784061088*^9}, 3.856605926539805*^9, 3.8566118840141287`*^9, 
   3.856612534205278*^9, 3.856617990115632*^9, 3.856618602652009*^9, 
   3.856619440073042*^9, 3.856665410276284*^9, 3.856666701540504*^9, 
   3.856666825043859*^9, 3.856666975863257*^9, 3.856667633825837*^9, 
   3.8566677811429253`*^9, 3.8566714329430656`*^9, 3.8566853295246572`*^9, 
   3.856701053668976*^9, 3.8567572546146393`*^9, 3.858485319913932*^9, 
   3.8584889383312893`*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"0dae145a-d8bd-4e39-bc98-a6d21525f5b9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8566018684605427`*^9, {3.856601914592594*^9, 3.8566019718755198`*^9}, {
   3.8566020105392437`*^9, 3.856602140204878*^9}, {3.856602774682263*^9, 
   3.856602784061088*^9}, 3.856605926539805*^9, 3.8566118840141287`*^9, 
   3.856612534205278*^9, 3.856617990115632*^9, 3.856618602652009*^9, 
   3.856619440073042*^9, 3.856665410276284*^9, 3.856666701540504*^9, 
   3.856666825043859*^9, 3.856666975863257*^9, 3.856667633825837*^9, 
   3.8566677811429253`*^9, 3.8566714329430656`*^9, 3.8566853295246572`*^9, 
   3.856701053668976*^9, 3.8567572546146393`*^9, 3.858485319913932*^9, 
   3.858488938337153*^9},
 CellLabel->
  "Out[466]=",ExpressionUUID->"3770f9bd-1305-4fc1-95b5-f390ce096ee7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"1", ",", "4", ",", "3"}], "]"}], "==", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{"1", ",", "4", ",", 
    RowBox[{"Range", "[", "3", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"2", ",", "7", ",", "6"}], "]"}], "==", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{"2", ",", "7", ",", 
    RowBox[{"Range", "[", "6", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.856617991967093*^9, 3.856618022737447*^9}, {
  3.8566194501127863`*^9, 3.856619462023988*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"a13e645a-2ffc-4694-bf8d-e80b66dbf77c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856617997374446*^9, 3.856618022962839*^9}, 
   3.8566186034502983`*^9, {3.856619441505526*^9, 3.8566194622556553`*^9}, 
   3.8566654104500513`*^9, 3.856666701713203*^9, 3.856666825222774*^9, 
   3.8566669760336227`*^9, 3.856667634828656*^9, 3.8566677813113194`*^9, 
   3.856671433120089*^9, 3.856685329707778*^9, 3.856701053856784*^9, 
   3.856757254793635*^9, 3.858485320019299*^9, 3.858488938346681*^9},
 CellLabel->
  "Out[467]=",ExpressionUUID->"335dda70-2d4f-4daa-a2bd-223855491cde"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856617997374446*^9, 3.856618022962839*^9}, 
   3.8566186034502983`*^9, {3.856619441505526*^9, 3.8566194622556553`*^9}, 
   3.8566654104500513`*^9, 3.856666701713203*^9, 3.856666825222774*^9, 
   3.8566669760336227`*^9, 3.856667634828656*^9, 3.8566677813113194`*^9, 
   3.856671433120089*^9, 3.856685329707778*^9, 3.856701053856784*^9, 
   3.856757254793635*^9, 3.858485320019299*^9, 3.8584889383736563`*^9},
 CellLabel->
  "Out[468]=",ExpressionUUID->"23a3bd11-014a-4e05-9493-cb97fbd154c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Eq", ".", " ", "C1"}], " ", "&"}], " ", "12"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"1", ",", "3", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"1", ",", "3", ",", "3"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"2", ",", "3", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"2", ",", "3", ",", "3"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"3", ",", "3", ",", "3"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"3", ",", "3", ",", "3"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"1", ",", "4", ",", "4"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"1", ",", "4", ",", "4"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"2", ",", "4", ",", "4"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"2", ",", "4", ",", "4"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"1", ",", "3", ",", "4"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"2", ",", "3", ",", "4"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"1", ",", "1", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"1", ",", "1", ",", "5"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"1", ",", "2", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"1", ",", "3", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"1", ",", "3", ",", "5"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"1", ",", "4", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"1", ",", "4", ",", "5"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"2", ",", "2", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"2", ",", "2", ",", "5"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"2", ",", "3", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "]"}]}], "==", "1"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", " ", "@", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"2", ",", "4", ",", "5"}], "]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "]"}]}], "==", 
    "1"}]}]}]], "Input",
 CellChangeTimes->{{3.856612539098963*^9, 3.856612572101562*^9}, {
  3.85661265983219*^9, 3.85661267105719*^9}, {3.856618616539014*^9, 
  3.85661867599719*^9}},
 CellLabel->
  "In[469]:=",ExpressionUUID->"d9acde44-f159-429c-b6ef-a77e2839a456"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488938393009*^9},
 CellLabel->
  "Out[469]=",ExpressionUUID->"a43534ab-a817-4d1b-bd12-a440ed94c29d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488938703405*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"837083a9-a6fc-4f9c-9381-ea6dfdab641c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.8584889411014338`*^9},
 CellLabel->
  "Out[471]=",ExpressionUUID->"e230e9ec-0af5-4a96-b71e-f043ccf5a739"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488941133555*^9},
 CellLabel->
  "Out[472]=",ExpressionUUID->"41ffc62b-81f1-4df1-949e-ed653a2b1205"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488942302157*^9},
 CellLabel->
  "Out[473]=",ExpressionUUID->"6ad4ac2d-067c-4b5f-894f-a11e96874428"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.8584889423343163`*^9},
 CellLabel->
  "Out[474]=",ExpressionUUID->"10e52d4c-2cf4-48ec-b962-18ba2d4a505a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.8584889434994583`*^9},
 CellLabel->
  "Out[475]=",ExpressionUUID->"d14963af-f060-40e9-99c1-7d9f2783a379"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488943555757*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"80cc1959-2ca2-45e7-830a-5d6190fb6944"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488943612615*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"4d960945-3f65-4653-a30e-b4f64d8e08b7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488943668963*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"226d0d96-c4f9-4a03-ad03-014195fcb13a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.8584889437253847`*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"95c945e9-f82a-4fe4-82d8-673036943e34"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.858488946935748*^9},
 CellLabel->
  "Out[480]=",ExpressionUUID->"aff8a89b-4039-4c32-b5c7-8f4a017b6228"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.85848895017302*^9},
 CellLabel->
  "Out[481]=",ExpressionUUID->"e34c514e-c47a-4ecc-a8cd-0d3f10b43660"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566125509258833`*^9, 3.8566125723541737`*^9}, 
   3.856618604016403*^9, 3.856618676443863*^9, 3.856619494814232*^9, 
   3.856665410553789*^9, 3.856666701814027*^9, 3.85666682533006*^9, 
   3.856666976133856*^9, 3.856667635432321*^9, 3.856667781410823*^9, 
   3.8566714332290154`*^9, 3.856685329804064*^9, 3.856701053955942*^9, 
   3.856757254889077*^9, 3.858485320063987*^9, 3.85848895340487*^9},
 CellLabel->
  "Out[482]=",ExpressionUUID->"70eaba6c-3f52-45a2-ae0f-0a665a15a2ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"zeroonvac", " ", "@", 
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"conj", "[", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"2", ",", "5", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"\[Psi]", "[", 
      RowBox[{"2", ",", "5", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "]"}]}], "]"}]}], "==", 
  "1"}]], "Input",
 CellChangeTimes->{{3.856618817164543*^9, 3.856618822435326*^9}, {
  3.8566191854835787`*^9, 3.856619191016925*^9}},
 CellLabel->
  "In[483]:=",ExpressionUUID->"65e89506-82df-4606-ac9f-74cec7b0aab9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.856618829371872*^9, 3.856619192132691*^9, 
  3.85661952145166*^9, 3.856665436749042*^9, 3.856666728156335*^9, 
  3.856666852019445*^9, 3.856667002028675*^9, 3.856667662182411*^9, 
  3.856667806842065*^9, 3.856671459481867*^9, 3.856685356199374*^9, 
  3.856701080802141*^9, 3.856757281208919*^9, 3.858485335611659*^9, 
  3.858488953726973*^9},
 CellLabel->
  "Out[483]=",ExpressionUUID->"1b15cc34-0103-49d0-8e34-490fa11dd52f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "14"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "No", " ", "collision", " ", "with", " ", "fermionic", " ", "c", " ", 
     "operator"}], ",", " ", 
    RowBox[{
    "because", " ", "that", " ", "one", " ", "takes", " ", "3", " ", 
     "arguments"}], ",", " ", 
    RowBox[{"c", "[", 
     RowBox[{"CR", ",", "i", ",", "UP"}], "]"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"M_Integer", ",", "UU_Integer"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "UU", "-", "M"}], ")"}], 
     RowBox[{"M", "/", "UU"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8566021504017763`*^9, 3.8566021816049128`*^9}, {
  3.856619501708811*^9, 3.856619504700924*^9}, {3.856667642281664*^9, 
  3.856667666774528*^9}},
 CellLabel->
  "In[484]:=",ExpressionUUID->"43742b1b-6272-4417-8933-0a3ac36cadf7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "C3"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"M_", ",", "UU_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"M", ",", "UU"}], "]"}], "==", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"M", ",", "UU"}], "]"}], 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"M", "-", "1"}], ",", "UU"}], "]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"m", ",", "3"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"m", ",", "5"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "5"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856612456486005*^9, 3.856612492226727*^9}, {
  3.8566126182414417`*^9, 3.8566126420316668`*^9}, {3.85661951027011*^9, 
  3.856619510701662*^9}},
 CellLabel->
  "In[485]:=",ExpressionUUID->"0cb91572-7a4c-44a4-8c0d-965c295e0cae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.856612645319817*^9, {3.8566195215126867`*^9, 3.8566195215547256`*^9}, 
   3.856665436784504*^9, 3.85666672819208*^9, 3.856666852060354*^9, 
   3.856667002065258*^9, 3.8566676622804737`*^9, 3.8566678068805037`*^9, 
   3.856671459524795*^9, 3.8566853562296867`*^9, 3.856701080832859*^9, 
   3.856757281240839*^9, 3.8584853356231213`*^9, 3.8584889537380533`*^9},
 CellLabel->
  "Out[486]=",ExpressionUUID->"f64a6a24-f9d4-4e31-8bc3-c76e58247d29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.856612645319817*^9, {3.8566195215126867`*^9, 3.8566195215547256`*^9}, 
   3.856665436784504*^9, 3.85666672819208*^9, 3.856666852060354*^9, 
   3.856667002065258*^9, 3.8566676622804737`*^9, 3.8566678068805037`*^9, 
   3.856671459524795*^9, 3.8566853562296867`*^9, 3.856701080832859*^9, 
   3.856757281240839*^9, 3.8584853356231213`*^9, 3.858488953738855*^9},
 CellLabel->
  "Out[487]=",ExpressionUUID->"03f22cfc-734a-4a7a-916c-4b74e5060de0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "C5"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"test", "[", "LL_", "]"}], ":=", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "==", 
     RowBox[{
      RowBox[{"LL", "!"}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"LL", "^", "LL"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", "2", "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", "4", "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", "6", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8566127513456984`*^9, 3.8566128903034277`*^9}},
 CellLabel->
  "In[488]:=",ExpressionUUID->"e3987083-afed-4e23-b260-5b9583b9230e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856612769511469*^9, 3.856612890845386*^9}, 
   3.856619521603321*^9, 3.856665436803821*^9, 3.856666728213046*^9, 
   3.856666852082281*^9, 3.856667002087656*^9, 3.856667671028874*^9, 
   3.856667806905333*^9, 3.856671459550274*^9, 3.8566853562399282`*^9, 
   3.856701080843398*^9, 3.856757281251088*^9, 3.85848533562639*^9, 
   3.858488953741418*^9},
 CellLabel->
  "Out[489]=",ExpressionUUID->"0d2ea612-7112-452d-a87a-74781f76419d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856612769511469*^9, 3.856612890845386*^9}, 
   3.856619521603321*^9, 3.856665436803821*^9, 3.856666728213046*^9, 
   3.856666852082281*^9, 3.856667002087656*^9, 3.856667671028874*^9, 
   3.856667806905333*^9, 3.856671459550274*^9, 3.8566853562399282`*^9, 
   3.856701080843398*^9, 3.856757281251088*^9, 3.85848533562639*^9, 
   3.8584889537421303`*^9},
 CellLabel->
  "Out[490]=",ExpressionUUID->"4788c245-ad40-45b2-83f0-7e848ae96045"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856612769511469*^9, 3.856612890845386*^9}, 
   3.856619521603321*^9, 3.856665436803821*^9, 3.856666728213046*^9, 
   3.856666852082281*^9, 3.856667002087656*^9, 3.856667671028874*^9, 
   3.856667806905333*^9, 3.856671459550274*^9, 3.8566853562399282`*^9, 
   3.856701080843398*^9, 3.856757281251088*^9, 3.85848533562639*^9, 
   3.858488953742751*^9},
 CellLabel->
  "Out[491]=",ExpressionUUID->"3be13533-d540-4b7e-b579-a7d9ccb777af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "C6"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"test", "[", 
     RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{
        RowBox[{"M", "+", "1"}], ",", "LL"}], "]"}], "/", 
      RowBox[{"d", "[", 
       RowBox[{"M", ",", "LL"}], "]"}]}], "==", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "M"}], ")"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LL", "-", "M"}], ")"}], "/", "LL"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"m", ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"m", ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "6"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8566128968202143`*^9, 3.856612948466938*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"9c611b9b-d50b-431d-a082-5cc97a40bc85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8566129256349993`*^9, 3.856612948722075*^9}, 
   3.85661952165998*^9, 3.856665436845105*^9, 3.8566667282595987`*^9, 
   3.85666685213239*^9, 3.8566670021332808`*^9, 3.856667671990365*^9, 
   3.8566678069562683`*^9, 3.856671459608583*^9, 3.856685356267578*^9, 
   3.85670108087131*^9, 3.856757281281539*^9, 3.858485335636156*^9, 
   3.858488953753286*^9},
 CellLabel->
  "Out[493]=",ExpressionUUID->"908ee53d-650b-400a-b1a4-6b33f607b72c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8566129256349993`*^9, 3.856612948722075*^9}, 
   3.85661952165998*^9, 3.856665436845105*^9, 3.8566667282595987`*^9, 
   3.85666685213239*^9, 3.8566670021332808`*^9, 3.856667671990365*^9, 
   3.8566678069562683`*^9, 3.856671459608583*^9, 3.856685356267578*^9, 
   3.85670108087131*^9, 3.856757281281539*^9, 3.858485335636156*^9, 
   3.858488953754088*^9},
 CellLabel->
  "Out[494]=",ExpressionUUID->"e5ff11e8-822f-4fb1-9c18-a32ebb719870"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "13"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"test", "[", 
     RowBox[{"M_", ",", "LL_", ",", "UU_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "H", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"H", "=", 
        RowBox[{"Hb", "[", 
         RowBox[{"LL", ",", "UU"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"zeroonvac", "[", 
          RowBox[{"nc", "[", 
           RowBox[{"H", ",", 
            RowBox[{"\[Psi]0", "[", 
             RowBox[{"M", ",", "LL", ",", "UU"}], "]"}]}], "]"}], "]"}], "==", 
         RowBox[{
          RowBox[{"-", "g"}], 
          RowBox[{"(", 
           RowBox[{"UU", "/", "LL"}], ")"}], 
          RowBox[{"c", "[", 
           RowBox[{"M", ",", "UU"}], "]"}], 
          RowBox[{"\[Psi]0", "[", 
           RowBox[{"M", ",", "LL", ",", "UU"}], "]"}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856602183861145*^9, 3.856602288333603*^9}, {
  3.8566023188528423`*^9, 3.856602349678791*^9}, {3.856602682265492*^9, 
  3.856602696769588*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"aaf0ce14-ccd8-44c4-a5a0-ea112429bc4e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "3", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "3", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "3", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "3", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "3", ",", "2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.856602183861145*^9, 3.856602288333603*^9}, {
  3.8566023188528423`*^9, 3.8566023514199877`*^9}, {3.856602700488455*^9, 
  3.856602704111837*^9}},
 CellLabel->
  "In[496]:=",ExpressionUUID->"7072af08-9156-4d12-a016-6be79d502534"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602271742989*^9, 3.8566023417992496`*^9}, 
   3.856602790395329*^9, 3.8566059268635483`*^9, 3.856611884344472*^9, 
   3.856619521858135*^9, 3.85666543699018*^9, 3.856666728409376*^9, 
   3.856666852286921*^9, 3.856667002280974*^9, 3.856667673459085*^9, 
   3.856667807103307*^9, 3.856671459764144*^9, 3.856685356406046*^9, 
   3.856701081009553*^9, 3.856757281427866*^9, 3.85848533571456*^9, 
   3.858488953831101*^9},
 CellLabel->
  "Out[496]=",ExpressionUUID->"87f08a5d-a522-43ba-8105-4ac67f369c68"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602271742989*^9, 3.8566023417992496`*^9}, 
   3.856602790395329*^9, 3.8566059268635483`*^9, 3.856611884344472*^9, 
   3.856619521858135*^9, 3.85666543699018*^9, 3.856666728409376*^9, 
   3.856666852286921*^9, 3.856667002280974*^9, 3.856667673459085*^9, 
   3.856667807103307*^9, 3.856671459764144*^9, 3.856685356406046*^9, 
   3.856701081009553*^9, 3.856757281427866*^9, 3.85848533571456*^9, 
   3.858488953849381*^9},
 CellLabel->
  "Out[497]=",ExpressionUUID->"0795d305-d28b-4964-a958-f40c8dd1cd4e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602271742989*^9, 3.8566023417992496`*^9}, 
   3.856602790395329*^9, 3.8566059268635483`*^9, 3.856611884344472*^9, 
   3.856619521858135*^9, 3.85666543699018*^9, 3.856666728409376*^9, 
   3.856666852286921*^9, 3.856667002280974*^9, 3.856667673459085*^9, 
   3.856667807103307*^9, 3.856671459764144*^9, 3.856685356406046*^9, 
   3.856701081009553*^9, 3.856757281427866*^9, 3.85848533571456*^9, 
   3.85848895385163*^9},
 CellLabel->
  "Out[498]=",ExpressionUUID->"232256fb-0739-4341-8c64-d6a01284c5a2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602271742989*^9, 3.8566023417992496`*^9}, 
   3.856602790395329*^9, 3.8566059268635483`*^9, 3.856611884344472*^9, 
   3.856619521858135*^9, 3.85666543699018*^9, 3.856666728409376*^9, 
   3.856666852286921*^9, 3.856667002280974*^9, 3.856667673459085*^9, 
   3.856667807103307*^9, 3.856671459764144*^9, 3.856685356406046*^9, 
   3.856701081009553*^9, 3.856757281427866*^9, 3.85848533571456*^9, 
   3.858488954131777*^9},
 CellLabel->
  "Out[499]=",ExpressionUUID->"2fa00819-1329-4483-b41b-377a0bbff614"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602271742989*^9, 3.8566023417992496`*^9}, 
   3.856602790395329*^9, 3.8566059268635483`*^9, 3.856611884344472*^9, 
   3.856619521858135*^9, 3.85666543699018*^9, 3.856666728409376*^9, 
   3.856666852286921*^9, 3.856667002280974*^9, 3.856667673459085*^9, 
   3.856667807103307*^9, 3.856671459764144*^9, 3.856685356406046*^9, 
   3.856701081009553*^9, 3.856757281427866*^9, 3.85848533571456*^9, 
   3.858488954165059*^9},
 CellLabel->
  "Out[500]=",ExpressionUUID->"0f7d4b72-5b78-4aa5-bb54-5fb33a39c577"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "4", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "4", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "4", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "4", ",", "1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "4", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "4", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "4", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"3", ",", "4", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"3", ",", "4", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"4", ",", "4", ",", "4"}], "]"}]}], "Input",
 CellChangeTimes->{{3.856602356768889*^9, 3.856602386751026*^9}, {
  3.856602707865005*^9, 3.856602717391076*^9}},
 CellLabel->
  "In[501]:=",ExpressionUUID->"2b08861d-e225-4dcd-8c42-adf843d4abdd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.8584889543775682`*^9},
 CellLabel->
  "Out[501]=",ExpressionUUID->"6a786706-5e6d-422c-9dac-6abbb8147b32"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.858488954449376*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"85d76229-4631-4fbe-a5f3-a3b6de49094d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.858488954468692*^9},
 CellLabel->
  "Out[503]=",ExpressionUUID->"57d17068-5446-402b-bc4d-464cf988e2e7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.858488954470742*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"30b0d231-164a-47e8-ac15-2a2dadc77735"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.858488955645322*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"59994fc2-850f-4c4e-8375-5a96f11e6dc5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.8584889559266977`*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"13f539be-a350-4dd8-b5ae-bdbf4a37c3cb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.85848895596*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"7030bc8f-a64a-4fee-8f7a-4690f8d163c1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.858488966007022*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"43afcc4e-3d2d-49c1-8413-394db7d3fcb7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.8584889664141073`*^9},
 CellLabel->
  "Out[509]=",ExpressionUUID->"cfae46b3-245d-4b6b-a36a-89e4c127b34d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856602366478592*^9, 3.856602388381373*^9}, 
   3.856602792982955*^9, 3.856605927951586*^9, 3.8566118853085957`*^9, 
   3.8566195229159927`*^9, 3.856665437956087*^9, 3.856666729385955*^9, 
   3.856666853288703*^9, 3.8566670032349253`*^9, 3.856667674928834*^9, 
   3.856667808054267*^9, 3.8566714607673817`*^9, 3.856685357394785*^9, 
   3.856701081979454*^9, 3.856757282426128*^9, 3.8584853362807293`*^9, 
   3.858488969730564*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"516bde8d-db38-4031-ab28-319554b26f12"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "15"}], ",", "16"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Egs", "[", 
      RowBox[{"M_", ",", "LL_", ",", "UU_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Alpha]", 
      RowBox[{"(", 
       RowBox[{"1", "+", "UU", "-", "M"}], ")"}], 
      RowBox[{"M", "/", "LL"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Egstilde", "[", 
      RowBox[{"M_", ",", "LL_", ",", "UU_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", "2"}], "\[Alpha]", 
      RowBox[{"(", 
       RowBox[{"UU", "-", "M"}], ")"}], 
      RowBox[{"M", "/", "LL"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Egshat", " ", "also", " ", "includes", " ", "the", " ", "quasiparticle", 
     " ", "energies"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Egshat", "[", 
      RowBox[{"M_", ",", "LL_", ",", "UU_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{"M", ",", "LL", ",", "UU"}], "]"}], "+", 
      RowBox[{
       RowBox[{"\[Alpha]", "/", "LL"}], " ", 
       RowBox[{"(", 
        RowBox[{"LL", "-", "UU"}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8566024118493147`*^9, 3.8566024197799788`*^9}, {
  3.856602795865898*^9, 3.8566028024896927`*^9}, {3.856602866333147*^9, 
  3.856602891612791*^9}, {3.856619524683414*^9, 3.8566195396825438`*^9}, {
  3.856619578401133*^9, 3.856619585565675*^9}, {3.8584851660818167`*^9, 
  3.8584851770586357`*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"8cdd9420-7784-4ae1-9495-dfb9279e76a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "17"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EE", "=", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Egstilde", "[", 
     RowBox[{
      RowBox[{"LL", "/", "2"}], ",", "LL", ",", "LL"}], "]"}], "==", 
    "EE"}]}]}]], "Input",
 CellChangeTimes->{{3.856602945048813*^9, 3.856602994453471*^9}, 
   3.856603052264686*^9, 3.85666612480366*^9},
 CellLabel->
  "In[514]:=",ExpressionUUID->"4dece873-cc84-4d71-851d-b3615d09a6c9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.856602994695368*^9, 3.856603052676441*^9, 
  3.856605956673308*^9, 3.8566119123370447`*^9, 3.8566195500975723`*^9, 
  3.8566654647709208`*^9, 3.856666756404845*^9, 3.856666880468285*^9, 
  3.856667029104944*^9, 3.856667702062319*^9, 3.856667833782753*^9, 
  3.856671487547736*^9, 3.856685384241069*^9, 3.856701109908271*^9, 
  3.8567573091530867`*^9, 3.858485352154585*^9, 3.8584889697481823`*^9},
 CellLabel->
  "Out[515]=",ExpressionUUID->"5d469e34-2fa0-4781-acfa-53fca7ff4a0e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "18"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Egstilde", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"LL", "/", "2"}], "+", "1"}], ",", "LL", ",", "LL"}], "]"}], 
     "]"}], "==", 
    RowBox[{"EE", "+", 
     RowBox[{"2", 
      RowBox[{"\[Alpha]", "/", "LL"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Egstilde", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"LL", "/", "2"}], "+", "2"}], ",", "LL", ",", "LL"}], "]"}], 
     "]"}], "==", 
    RowBox[{"EE", "+", 
     RowBox[{"8", 
      RowBox[{"\[Alpha]", "/", "LL"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856602996717988*^9, 3.8566030767429867`*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"bfdc95a6-cd17-4038-8e0d-85aeba4dc3b3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856603007861199*^9, 3.8566030112018747`*^9}, {
   3.856603043071041*^9, 3.856603078376685*^9}, 3.8566059566811743`*^9, 
   3.856611912349098*^9, 3.856619550153488*^9, 3.856665464788248*^9, 
   3.856666756422628*^9, 3.8566668804813957`*^9, 3.85666702911837*^9, 
   3.856667702111071*^9, 3.856667833797988*^9, 3.8566714875822363`*^9, 
   3.8566853842666903`*^9, 3.856701109934526*^9, 3.856757309183134*^9, 
   3.858485352157319*^9, 3.858488969750742*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"1718407b-52ef-4019-afa9-5c26cae98ee6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856603007861199*^9, 3.8566030112018747`*^9}, {
   3.856603043071041*^9, 3.856603078376685*^9}, 3.8566059566811743`*^9, 
   3.856611912349098*^9, 3.856619550153488*^9, 3.856665464788248*^9, 
   3.856666756422628*^9, 3.8566668804813957`*^9, 3.85666702911837*^9, 
   3.856667702111071*^9, 3.856667833797988*^9, 3.8566714875822363`*^9, 
   3.8566853842666903`*^9, 3.856701109934526*^9, 3.856757309183134*^9, 
   3.858485352157319*^9, 3.858488969751495*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"2315d180-58aa-4e4f-b019-9c7178d2ca77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "19"}], ",", "20", ",", "21"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{
        RowBox[{"LL", "/", "2"}], ",", "LL", ",", 
        RowBox[{"LL", "-", "1"}]}], "]"}], "+", 
      RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}], "-", "EE"}], "==", 
     RowBox[{"\[Alpha]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "LL"}]}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"LL", "/", "2"}], "-", "1"}], ",", "LL", ",", 
        RowBox[{"LL", "-", "1"}]}], "]"}], "+", 
      RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}], "-", "EE"}], "==", 
     RowBox[{"\[Alpha]", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"1", "/", "LL"}]}], ")"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"LL", "/", "2"}], "-", "1"}], ",", "LL", ",", 
        RowBox[{"LL", "-", "2"}]}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}]}], "-", "EE"}], "==", 
     RowBox[{"2", "\[Alpha]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.85660325459564*^9, 3.856603266656735*^9}, {
  3.8566033516752977`*^9, 3.856603434791088*^9}, {3.856603477946217*^9, 
  3.856603509032213*^9}},
 CellLabel->
  "In[518]:=",ExpressionUUID->"7755729c-9594-4dc2-9a22-dded3958c6dc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856603267012583*^9, {3.856603355094762*^9, 3.8566034251197844`*^9}, 
   3.8566034789451733`*^9, 3.8566035092722187`*^9, 3.856605956707831*^9, 
   3.856611912371091*^9, 3.856619550219763*^9, 3.856665464824129*^9, 
   3.856666177664003*^9, 3.856666756441869*^9, 3.856666880517962*^9, 
   3.856667029152919*^9, 3.8566677021655273`*^9, 3.856667833836871*^9, 
   3.856671487604279*^9, 3.856685384279258*^9, 3.856701109947106*^9, 
   3.856757309194806*^9, 3.858485352167521*^9, 3.8584889697540207`*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"36d473cb-852e-4af6-a8e5-b355c0311199"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856603267012583*^9, {3.856603355094762*^9, 3.8566034251197844`*^9}, 
   3.8566034789451733`*^9, 3.8566035092722187`*^9, 3.856605956707831*^9, 
   3.856611912371091*^9, 3.856619550219763*^9, 3.856665464824129*^9, 
   3.856666177664003*^9, 3.856666756441869*^9, 3.856666880517962*^9, 
   3.856667029152919*^9, 3.8566677021655273`*^9, 3.856667833836871*^9, 
   3.856671487604279*^9, 3.856685384279258*^9, 3.856701109947106*^9, 
   3.856757309194806*^9, 3.858485352167521*^9, 3.858488969754818*^9},
 CellLabel->
  "Out[519]=",ExpressionUUID->"bdcff6c2-9cdb-416f-a4f5-dd844218d995"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856603267012583*^9, {3.856603355094762*^9, 3.8566034251197844`*^9}, 
   3.8566034789451733`*^9, 3.8566035092722187`*^9, 3.856605956707831*^9, 
   3.856611912371091*^9, 3.856619550219763*^9, 3.856665464824129*^9, 
   3.856666177664003*^9, 3.856666756441869*^9, 3.856666880517962*^9, 
   3.856667029152919*^9, 3.8566677021655273`*^9, 3.856667833836871*^9, 
   3.856671487604279*^9, 3.856685384279258*^9, 3.856701109947106*^9, 
   3.856757309194806*^9, 3.858485352167521*^9, 3.858488969755537*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"f249458a-1763-4b2d-a78b-7e37f97d98d2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "M", " ", "is", " ", "the", " ", "number", " ", "of", " ", "Cooper", " ", 
    RowBox[{"pairs", "!"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"calc", "[", 
    RowBox[{"M_Integer", ",", "LL_Integer", ",", "UU_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "H", ",", "bzvc", ",", "ham", ",", "b", ",", "h", ",", "val", ",", 
       "vec", ",", "Egs", ",", "\[Psi]gs", ",", "vi", ",", "ui", ",", 
       "\[CapitalDelta]tilde", ",", "\[CapitalDelta]tildep", ",", "P2", ",", 
       "niU", ",", "niD"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"H", "=", 
       RowBox[{"Hb", "[", 
        RowBox[{"LL", ",", "UU"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"bzvc", "=", 
       RowBox[{"qsbasisvc", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"c", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "UU"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"bzvc", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"bzvc", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"First", "[", "#", "]"}], "==", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "UU"}], "+", 
              RowBox[{"2", "M"}]}], ",", "0"}], "}"}]}], "&"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"ham", "=", 
       RowBox[{"makematricesbzvc", "[", 
        RowBox[{
         RowBox[{"H", "/.", 
          RowBox[{"g", "->", "1."}]}], ",", "bzvc"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"b", "=", 
       RowBox[{
        RowBox[{"First", "[", "bzvc", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"h", "=", 
       RowBox[{
        RowBox[{"First", "[", "ham", "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"val", ",", "vec"}], "}"}], "=", 
       RowBox[{"Chop", "@", 
        RowBox[{"Transpose", "@", 
         RowBox[{"Sort", "@", 
          RowBox[{"Transpose", "@", 
           RowBox[{"Eigensystem", "[", "h", "]"}]}]}]}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Egs", "=", 
       RowBox[{"First", "[", "val", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[Psi]gs", "=", 
       RowBox[{
        RowBox[{"First", "[", "vec", "]"}], ".", "b"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"expv", "[", "op_", "]"}], ":=", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"conj", "[", "\[Psi]gs", "]"}], ",", 
         RowBox[{"ap", "[", 
          RowBox[{"op", ",", "\[Psi]gs"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Eqs", ".", " ", "22"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"vi", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"expv", "[", 
           RowBox[{"nc", "[", 
            RowBox[{
             RowBox[{"Adag", "[", "i", "]"}], ",", 
             RowBox[{"A", "[", "i", "]"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ui", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"expv", "[", 
           RowBox[{"nc", "[", 
            RowBox[{
             RowBox[{"A", "[", "i", "]"}], ",", 
             RowBox[{"Adag", "[", "i", "]"}]}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]tilde", "=", 
       RowBox[{
        RowBox[{"g", "/", "LL"}], " ", 
        RowBox[{"vi", ".", "ui"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]tildep", "=", 
       RowBox[{
        RowBox[{"g", "/", "LL"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"expv", "[", 
             RowBox[{"hubbard", "[", 
              RowBox[{"c", "[", "i", "]"}], "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{"expv", "[", 
              RowBox[{"number", "[", 
               RowBox[{
                RowBox[{"c", "[", "i", "]"}], ",", "UP"}], "]"}], "]"}], 
             RowBox[{"expv", "[", 
              RowBox[{"number", "[", 
               RowBox[{
                RowBox[{"c", "[", "i", "]"}], ",", "DO"}], "]"}], "]"}]}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"P2", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"expv", "[", 
          RowBox[{"projector2", "[", 
           RowBox[{"c", "[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"niU", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"expv", "[", 
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"c", "[", "i", "]"}], ",", "UP"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"niD", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"expv", "[", 
          RowBox[{"number", "[", 
           RowBox[{
            RowBox[{"c", "[", "i", "]"}], ",", "UP"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "UU"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "vi", ",", "ui", ",", "\[CapitalDelta]tilde", ",", 
        "\[CapitalDelta]tildep", ",", "P2", ",", "niU", ",", "niD"}], 
       "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.85660595156847*^9, 3.856606241364729*^9}, {
  3.856606279394278*^9, 3.8566063829082823`*^9}, {3.856606441079623*^9, 
  3.8566064452629538`*^9}, {3.856606584887529*^9, 3.8566065918781633`*^9}, {
  3.856607416325575*^9, 3.856607420556822*^9}, {3.856607925754304*^9, 
  3.8566079857332363`*^9}, {3.8566195476381483`*^9, 3.856619551174658*^9}},
 CellLabel->
  "In[521]:=",ExpressionUUID->"c2dc64ad-1f19-4f11-abdf-c68933230249"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Half", "-", 
    RowBox[{"filled", " ", "case"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "vi", ",", "ui", ",", "\[CapitalDelta]tilde", ",", 
      "\[CapitalDelta]tildep", ",", "P2", ",", "niU", ",", "niD"}], "}"}], 
    "=", 
    RowBox[{"calc", "[", 
     RowBox[{"2", ",", "4", ",", "4"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"vi", "==", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "2."}], "]"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"ui", "==", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "2."}], "]"}], ",", 
      RowBox[{"{", "4", "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Eq", ".", " ", "24"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"\[CapitalDelta]tilde", "==", 
    RowBox[{"g", "/", "2"}], "==", "\[Alpha]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Eq", ".", " ", "27"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"\[CapitalDelta]tildep", "==", "\[Alpha]"}], "\[IndentingNewLine]", 
   RowBox[{"P2", "==", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"niU", "==", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"niD", "==", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.856606019147462*^9, 3.856606023482463*^9}, {
  3.856606257882814*^9, 3.85660625793804*^9}, {3.856606291136509*^9, 
  3.856606296703669*^9}, {3.856606357011928*^9, 3.856606433062701*^9}, {
  3.856606596531748*^9, 3.85660660197857*^9}, {3.856606780975154*^9, 
  3.856606789378077*^9}, {3.856606859338488*^9, 3.856606860352961*^9}, {
  3.856607425146544*^9, 3.856607425554014*^9}, {3.85660797539729*^9, 
  3.856608050751521*^9}},
 CellLabel->
  "In[522]:=",ExpressionUUID->"a23d5fad-f705-48d7-adb4-3fb36d5b3233"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.7071067811865471`", ",", "0.7071067811865471`", ",", 
     "0.7071067811865478`", ",", "0.7071067811865478`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7071067811865478`", ",", "0.7071067811865478`", ",", 
     "0.7071067811865471`", ",", "0.7071067811865471`"}], "}"}], ",", 
   RowBox[{"0.4999999999999999`", " ", "g"}], ",", 
   RowBox[{"0.5`", " ", "g"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.49999999999999944`", ",", "0.49999999999999944`", ",", 
     "0.5000000000000003`", ",", "0.5000000000000003`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.49999999999999944`", ",", "0.49999999999999944`", ",", 
     "0.5000000000000003`", ",", "0.5000000000000003`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.49999999999999944`", ",", "0.49999999999999944`", ",", 
     "0.5000000000000003`", ",", "0.5000000000000003`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.858488970340536*^9},
 CellLabel->
  "Out[522]=",ExpressionUUID->"d74ac628-c3d2-432b-9287-967dc48eb3ad"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.8584889703416224`*^9},
 CellLabel->
  "Out[523]=",ExpressionUUID->"fa8dca6d-351b-43c3-af00-302c61932214"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.858488970342346*^9},
 CellLabel->
  "Out[524]=",ExpressionUUID->"7279715c-bee4-4bf4-96cb-7d18a45cad29"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.858488970343052*^9},
 CellLabel->
  "Out[525]=",ExpressionUUID->"29923ecf-beeb-4184-9a0e-ebf6aca0ba55"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.858488970343886*^9},
 CellLabel->
  "Out[526]=",ExpressionUUID->"f72d58f8-fa11-457e-8ff7-1d993eaed7af"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.858488970344675*^9},
 CellLabel->
  "Out[527]=",ExpressionUUID->"2116e9cc-a261-46c5-b9a6-70f850586216"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.8584889703455763`*^9},
 CellLabel->
  "Out[528]=",ExpressionUUID->"3cca8e70-24f7-4360-b085-d8591a7b8aa9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566063846086693`*^9, 3.856606447412292*^9}, 
   3.856606603124555*^9, {3.8566067798275146`*^9, 3.856606790547903*^9}, 
   3.856606861678273*^9, {3.856607423046115*^9, 3.856607426690221*^9}, {
   3.856607990316701*^9, 3.856608052096773*^9}, 3.8566119134231787`*^9, 
   3.856619555594151*^9, 3.856665465858623*^9, 3.8566667575028*^9, 
   3.8566668815575533`*^9, 3.856667030189781*^9, 3.856667703304318*^9, 
   3.856667834895075*^9, 3.856671488659486*^9, 3.856685385339867*^9, 
   3.8567011111002607`*^9, 3.856757310585864*^9, 3.858485352769021*^9, 
   3.858488970346451*^9},
 CellLabel->
  "Out[529]=",ExpressionUUID->"e71381a7-8570-4f37-9f55-3d722e3444fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hubbard", "[", 
   RowBox[{"c", "[", "i", "]"}], "]"}], "==", 
  RowBox[{"projector2", "[", 
   RowBox[{"c", "[", "i", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.85660808746014*^9, 3.8566080961078176`*^9}},
 CellLabel->
  "In[530]:=",ExpressionUUID->"5614200c-ab94-4c53-b3d8-f19e62927133"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856608089646153*^9, 3.856608096689439*^9}, 
   3.856611913485468*^9, 3.856619559276409*^9, 3.856665465936326*^9, 
   3.856666757590515*^9, 3.856666881646708*^9, 3.856667030273941*^9, 
   3.856667703395537*^9, 3.856667834988062*^9, 3.856671488764318*^9, 
   3.856685385385573*^9, 3.8567011112386293`*^9, 3.8567573107310677`*^9, 
   3.858485352776523*^9, 3.858488970349292*^9},
 CellLabel->
  "Out[530]=",ExpressionUUID->"dca98bc5-1e4b-4576-b52b-f4b9e254faee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"One", " ", "Cooper", " ", "pair"}], ",", " ", 
    RowBox[{"M", "=", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"M_", ",", "LL_", ",", "UU_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "vi", ",", "ui", ",", "\[CapitalDelta]tilde", ",", 
           "\[CapitalDelta]tildep", ",", "P2", ",", "niU", ",", "niD"}], 
          "}"}], "=", 
         RowBox[{"calc", "[", 
          RowBox[{"M", ",", "LL", ",", "UU"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"vi", "^", "2"}], "+", 
          RowBox[{"ui", "^", "2"}]}], "==", 
         RowBox[{"Table", "[", 
          RowBox[{"1.", ",", 
           RowBox[{"{", "UU", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Eq", ".", " ", "25"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"vi", "^", "2"}], "==", 
          RowBox[{
           RowBox[{"ui", "^", "2"}], "-", "1", "+", 
           RowBox[{"2", "*", 
            RowBox[{"M", "/", "UU"}]}]}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Eq", ".", " ", "26"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"First", "[", 
           RowBox[{"vi", "^", "2"}], "]"}], "==", 
          RowBox[{"M", "/", "UU"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{
          RowBox[{"First", "[", 
           RowBox[{"ui", "^", "2"}], "]"}], "==", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"UU", "-", "M"}], ")"}], "/", "UU"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\[CapitalDelta]tilde", "==", 
          RowBox[{"2.", " ", "\[Alpha]", " ", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{"M", 
              RowBox[{"(", 
               RowBox[{"UU", "-", "M"}], ")"}]}], "]"}], "/", "UU"}]}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"P2", "==", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"M", "/", "UU"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"niU", "==", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"M", "/", "UU"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"niD", "==", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"M", "/", "UU"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "4"}], "}"}]}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Eq", ".", " ", "27"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\[CapitalDelta]tildep", "==", " ", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"g", "/", "LL"}], " ", "UU", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"M", "/", "UU"}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "/", "UU"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"M", "/", "UU"}], ")"}]}]}], "]"}]}], "]"}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"1", ",", "4", ",", "4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856606461524468*^9, 3.856606569645362*^9}, {
  3.85660660625966*^9, 3.856606765775334*^9}, {3.856607816415169*^9, 
  3.85660791420162*^9}, {3.856608055575841*^9, 3.856608057742922*^9}, {
  3.85660810813246*^9, 3.856608202533894*^9}, {3.85660846282858*^9, 
  3.856608468268312*^9}},
 CellLabel->
  "In[531]:=",ExpressionUUID->"3aa19d3a-0ee5-49bf-999e-af24514bcac4"],

Cell[CellGroupData[{

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.858488970593658*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"1db0509c-a976-4ab0-9efd-73f32567c63d"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.8584889705943203`*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"4a493f50-aae7-40a5-bcf1-7f3c3819e12b"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.858488970595643*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"7faa074b-e838-4733-bfdc-ae4d7e90d6d3"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.858488970596035*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"7d34487c-fbe3-4161-b495-831ed7ea16b7"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.85848897059643*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"cb207dc6-b265-4383-a3e6-c44faae1b045"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.8584889705968237`*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"afa637b1-739d-465f-b8a9-e39d058a330b"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.858488970597213*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"8fd87441-b48f-464a-9d52-28cd9c1c2a3e"],

Cell[BoxData["True"], "Print",
 CellChangeTimes->{{3.856607907066347*^9, 3.8566079148360977`*^9}, 
   3.8566080585831547`*^9, {3.856608120530809*^9, 3.8566081524613934`*^9}, 
   3.8566082041311607`*^9, 3.856611913904319*^9, 3.8566195608718576`*^9, 
   3.856665466347382*^9, 3.856666758004738*^9, 3.85666688206456*^9, 
   3.85666703067695*^9, 3.85666770385427*^9, 3.856667835395061*^9, 
   3.856671489178671*^9, 3.856685385796747*^9, 3.856701111795545*^9, 
   3.856757311154121*^9, 3.8584853530258713`*^9, 3.858488970597612*^9},
 CellLabel->
  "During evaluation of \
In[531]:=",ExpressionUUID->"d4ffe544-4ef2-4bce-8ccf-bf72b4e63c4e"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "29"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"J", "=", 
    RowBox[{"8", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "/", "U"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856755860431041*^9, 3.856755864508605*^9}},
 CellLabel->
  "In[533]:=",ExpressionUUID->"0e05ecae-30fd-4100-b9ea-d4ad2d7e09e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "34"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"commutator", "[", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"CR", ",", "i", ",", "UP"}], "]"}], ",", 
        RowBox[{"c", "[", 
         RowBox[{"AN", ",", "j", ",", "DO"}], "]"}]}], "]"}], ",", 
      RowBox[{"Adag", "[", "j", "]"}]}], "]"}], "+", 
    RowBox[{"commutator", "[", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"CR", ",", "j", ",", "UP"}], "]"}], ",", 
        RowBox[{"c", "[", 
         RowBox[{"AN", ",", "i", ",", "DO"}], "]"}]}], "]"}], ",", 
      RowBox[{"Adag", "[", "i", "]"}]}], "]"}]}], "==", "0"}]}]], "Input",
 CellChangeTimes->{{3.856608655157506*^9, 3.856608704545607*^9}, {
  3.856675487317609*^9, 3.8566754925128613`*^9}},
 CellLabel->
  "In[534]:=",ExpressionUUID->"60de6db6-5280-412f-8cd7-ac517f594a8b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856608688613822*^9, 3.856608705269603*^9}, 
   3.85661191392633*^9, 3.856619562546588*^9, 3.856665466391407*^9, 
   3.856666758050877*^9, 3.856666882118227*^9, 3.8566670307256308`*^9, 
   3.8566677039302263`*^9, 3.8566678354462767`*^9, 3.856671489232594*^9, 
   3.856675493016015*^9, 3.8566853858299847`*^9, 3.8567011118198433`*^9, 
   3.856757311196245*^9, 3.858485353039391*^9, 3.858488970608677*^9},
 CellLabel->
  "Out[534]=",ExpressionUUID->"b8b1b075-dccc-4794-b7e4-86572dcd69a1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"S", "+"}], "|", 
    RowBox[{"M", ">", " ", "==", " ", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sp", "[", "LL_", "]"}], ":=", 
     RowBox[{
      RowBox[{"spinplus", "[", 
       RowBox[{"F", "[", "]"}], "]"}], "/.", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"t_", ",", "\[Sigma]_"}], "]"}], ":>", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "LL", "]"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"t", ",", "i", ",", "\[Sigma]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroonvac", "[", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"sp", "[", "4", "]"}], ",", 
       RowBox[{"\[Psi]0", "[", 
        RowBox[{"1", ",", "4", ",", "4"}], "]"}]}], "]"}], "]"}], "==", 
    "0"}]}]}]], "Input",
 CellChangeTimes->{{3.856608731670897*^9, 3.856608916868363*^9}, {
  3.856666787793806*^9, 3.856666789053224*^9}, {3.856667186204577*^9, 
  3.856667209313192*^9}},
 CellLabel->
  "In[535]:=",ExpressionUUID->"9352646d-58f2-4f3b-a7e9-638639f95554"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.85660886967626*^9, 3.85660891823532*^9}, 
   3.8566119141235943`*^9, 3.8566195636195917`*^9, 3.856665466586544*^9, 
   3.856666758386588*^9, 3.856666882322813*^9, 3.856667030770946*^9, {
   3.8566671909752703`*^9, 3.8566672100713*^9}, 3.8566677065759287`*^9, 
   3.856667835647046*^9, 3.856671489437688*^9, 3.856685386015731*^9, 
   3.8567011120548363`*^9, 3.85675731138678*^9, 3.858485353155157*^9, 
   3.8584889707246323`*^9},
 CellLabel->
  "Out[536]=",ExpressionUUID->"6e75a90a-ff09-4f22-8138-94b974fdfab7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"without", "[", 
    RowBox[{"b_List", ",", "LL_Integer"}], "]"}], ":=", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"Range", "[", "LL", "]"}], ",", "b"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"without", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", "4"}], "]"}], "==", 
  RowBox[{"{", 
   RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"without", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "3"}], "}"}], ",", "4"}], "]"}], "==", 
  RowBox[{"{", 
   RowBox[{"2", ",", "4"}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8566181192205477`*^9, 3.856618199750236*^9}},
 CellLabel->
  "In[537]:=",ExpressionUUID->"39c14211-d19c-4217-ac25-96213bc11a78"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566181735678873`*^9, 3.856618200044908*^9}, 
   3.856619725995736*^9, 3.856620254245905*^9, 3.856665534371853*^9, 
   3.856666883945015*^9, 3.856667032408214*^9, 3.856667900591568*^9, 
   3.856671489452363*^9, 3.8566853860242453`*^9, 3.856701112063265*^9, 
   3.856757311395315*^9, 3.858485353167576*^9, 3.858488970727777*^9},
 CellLabel->
  "Out[538]=",ExpressionUUID->"52b76b56-feba-4dbf-a8c1-9353257eb6bd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566181735678873`*^9, 3.856618200044908*^9}, 
   3.856619725995736*^9, 3.856620254245905*^9, 3.856665534371853*^9, 
   3.856666883945015*^9, 3.856667032408214*^9, 3.856667900591568*^9, 
   3.856671489452363*^9, 3.8566853860242453`*^9, 3.856701112063265*^9, 
   3.856757311395315*^9, 3.858485353167576*^9, 3.858488970728636*^9},
 CellLabel->
  "Out[539]=",ExpressionUUID->"8efd377e-6977-4d00-ac45-fe2233bbfce3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"States", " ", "of", " ", "type", " ", 
    SuperscriptBox["c", "+"], 
    SuperscriptBox["\[Psi]", 
     RowBox[{"L", "\\", "b"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"\[Sigma]_", ",", "b_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"CR", ",", "b", ",", "\[Sigma]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"M", ",", "LL", ",", 
         RowBox[{"without", "[", 
          RowBox[{
           RowBox[{"{", "b", "}"}], ",", "LL"}], "]"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{"b_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{"UP", ",", "b", ",", "M", ",", "LL"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cdag\[Psi]", "[", 
      RowBox[{"\[Sigma]_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "LL", "]"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{"\[Sigma]", ",", "i", ",", "M", ",", "LL"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Normalized", " ", "to", " ", "1"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"test", "[", 
     RowBox[{"b_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"zeroonvac", "@", 
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"conj", "[", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"b", ",", "M", ",", "LL"}], "]"}], "]"}], ",", 
        RowBox[{"\[Phi]", "[", 
         RowBox[{"b", ",", "M", ",", "LL"}], "]"}]}], "]"}]}], "==", "1"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"b", ",", "1", ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "4"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"b", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "4"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856618956025906*^9, 3.856619032125655*^9}, 
   3.856619088403389*^9, {3.856619731218341*^9, 3.85661977044344*^9}, {
   3.856620737363225*^9, 3.856620742592929*^9}, {3.856669792237446*^9, 
   3.856669840978299*^9}, {3.8566700036840477`*^9, 3.856670092617017*^9}},
 CellLabel->
  "In[540]:=",ExpressionUUID->"1f78b944-7bbf-43de-8dd8-480f51829df3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.856619737771976*^9, 3.8566197710389643`*^9}, 
   3.856620254815344*^9, 3.8566207446072197`*^9, 3.8566655348877153`*^9, 
   3.856666884010951*^9, 3.856667032486862*^9, 3.8566679010852327`*^9, 
   3.8566698105803833`*^9, 3.856670094418034*^9, 3.856670927373904*^9, 
   3.85667148995477*^9, 3.8566853865122232`*^9, 3.856701113205318*^9, 
   3.8567573118966513`*^9, 3.8584853534601107`*^9, 3.8584889710170918`*^9},
 CellLabel->
  "Out[544]=",ExpressionUUID->"05c9c5d7-30eb-41e2-a410-ee1853e448da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.856619737771976*^9, 3.8566197710389643`*^9}, 
   3.856620254815344*^9, 3.8566207446072197`*^9, 3.8566655348877153`*^9, 
   3.856666884010951*^9, 3.856667032486862*^9, 3.8566679010852327`*^9, 
   3.8566698105803833`*^9, 3.856670094418034*^9, 3.856670927373904*^9, 
   3.85667148995477*^9, 3.8566853865122232`*^9, 3.856701113205318*^9, 
   3.8567573118966513`*^9, 3.8584853534601107`*^9, 3.858488979932582*^9},
 CellLabel->
  "Out[545]=",ExpressionUUID->"089af4b9-d377-48d6-a789-789f8cb331fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"without", "[", 
   RowBox[{
    RowBox[{"{", "1", "}"}], ",", "4"}], "]"}], "==", 
  RowBox[{"{", 
   RowBox[{"2", ",", "3", ",", "4"}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{"1", ",", "4", ",", 
    RowBox[{"without", "[", 
     RowBox[{
      RowBox[{"{", "4", "}"}], ",", "4"}], "]"}]}], "]"}], "==", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{"1", ",", "4", ",", "3"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.856619107648555*^9, 3.856619147309165*^9}, {
  3.856619779340332*^9, 3.8566198013693*^9}},
 CellLabel->
  "In[546]:=",ExpressionUUID->"8fbd5891-e728-40c9-a7b1-5871771237fe"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856619111146916*^9, 3.856619147566642*^9}, {
   3.8566197757813272`*^9, 3.856619801625144*^9}, 3.856665550590241*^9, 
   3.8566668842179203`*^9, 3.856667032684924*^9, 3.8566679162930937`*^9, 
   3.856670943024687*^9, 3.8566715054717197`*^9, 3.8566854021159687`*^9, 
   3.856701129641142*^9, 3.8567573273039513`*^9, 3.858485362591588*^9, 
   3.8584889799461603`*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"9190a4d0-021e-40ab-ae3a-c3b3ae3dbaff"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856619111146916*^9, 3.856619147566642*^9}, {
   3.8566197757813272`*^9, 3.856619801625144*^9}, 3.856665550590241*^9, 
   3.8566668842179203`*^9, 3.856667032684924*^9, 3.8566679162930937`*^9, 
   3.856670943024687*^9, 3.8566715054717197`*^9, 3.8566854021159687`*^9, 
   3.856701129641142*^9, 3.8567573273039513`*^9, 3.858485362591588*^9, 
   3.858488979947084*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"ddf20052-bdfb-4f41-9fa5-e6f97d431cfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B13"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"_", ",", "_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b_", ",", "b_"}], "}"}], ",", "_", ",", "_"}], "]"}], ":=", 
     "0"}], ";", 
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Sigma]1_", ",", "\[Sigma]2_"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1_Integer", ",", "b2_Integer"}], "}"}], ",", "M_Integer", 
       ",", "LL_Integer"}], "]"}], ":=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"CR", ",", "b1", ",", "\[Sigma]1"}], "]"}], ",", 
       RowBox[{"c", "[", 
        RowBox[{"CR", ",", "b2", ",", "\[Sigma]2"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"M", ",", "LL", ",", 
         RowBox[{"without", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"b1", ",", "b2"}], "}"}], ",", "LL"}], "]"}]}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b_", ",", "b_"}], "}"}], ",", "_", ",", "_"}], "]"}], ":=", 
     "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Phi]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b1_Integer", ",", "b2_Integer"}], "}"}], ",", "M_Integer", 
       ",", "LL_Integer"}], "]"}], ":=", 
     RowBox[{"\[Phi]", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"UP", ",", "DO"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b1", ",", "b2"}], "}"}], ",", "M", ",", "LL"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cdagcdag\[Psi]", "[", 
      RowBox[{"\[Sigma]1_", ",", "\[Sigma]2_", ",", "M_", ",", "LL_"}], "]"}],
      ":=", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"LL", 
         RowBox[{"(", 
          RowBox[{"LL", "-", "1"}], ")"}]}], "]"}]}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Sigma]1", ",", "\[Sigma]2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"b1", ",", "b2"}], "}"}], ",", "M", ",", "LL"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"b1", ",", "LL"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"b2", ",", "LL"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"b_List", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zeroonvac", "@", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"conj", "[", 
          RowBox[{"\[Phi]", "[", 
           RowBox[{"b", ",", "M", ",", "LL"}], "]"}], "]"}], ",", 
         RowBox[{"\[Phi]", "[", 
          RowBox[{"b", ",", "M", ",", "LL"}], "]"}]}], "]"}]}], "==", "1"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", "1", ",", "3"}], "]"}], "==", 
    "0"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}], ",", "2", ",", "3"}], "]"}], "==", 
    "0"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "1", ",", "5"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", "1", ",", "5"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "2", ",", "5"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.85662063375097*^9, 3.8566206547912197`*^9}, {
  3.856620700754253*^9, 3.856620704849753*^9}, {3.8566207591977043`*^9, 
  3.8566208076911182`*^9}, {3.856621601460928*^9, 3.856621616379015*^9}, {
  3.856621818290044*^9, 3.856621820220841*^9}, {3.856669892571321*^9, 
  3.856669892853773*^9}, {3.8566706382313957`*^9, 3.856670640435068*^9}, {
  3.8566708111340427`*^9, 3.8566709218878403`*^9}, {3.8566709689721746`*^9, 
  3.856670969077559*^9}, {3.856675547965858*^9, 3.856675548198317*^9}},
 CellLabel->
  "In[548]:=",ExpressionUUID->"c62326ed-13fe-49fa-bc08-1131a741dfd5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856670646311264*^9, 3.8566708520242033`*^9, {3.856670895541539*^9, 
   3.856670943080648*^9}, 3.856670973479377*^9, 3.8566715055314817`*^9, 
   3.856675550742353*^9, 3.856685402131653*^9, 3.856701129652444*^9, 
   3.856757327337391*^9, 3.858485362595936*^9, 3.858488979950946*^9},
 CellLabel->
  "Out[553]=",ExpressionUUID->"ea4c4807-7e89-46d1-a966-7bf2a01b9b74"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856670646311264*^9, 3.8566708520242033`*^9, {3.856670895541539*^9, 
   3.856670943080648*^9}, 3.856670973479377*^9, 3.8566715055314817`*^9, 
   3.856675550742353*^9, 3.856685402131653*^9, 3.856701129652444*^9, 
   3.856757327337391*^9, 3.858485362595936*^9, 3.858488979951818*^9},
 CellLabel->
  "Out[554]=",ExpressionUUID->"7fc71b3e-64d4-4782-b899-4b590793a763"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856670646311264*^9, 3.8566708520242033`*^9, {3.856670895541539*^9, 
   3.856670943080648*^9}, 3.856670973479377*^9, 3.8566715055314817`*^9, 
   3.856675550742353*^9, 3.856685402131653*^9, 3.856701129652444*^9, 
   3.856757327337391*^9, 3.858485362595936*^9, 3.858488980338833*^9},
 CellLabel->
  "Out[555]=",ExpressionUUID->"9272d1d9-cb9e-4b4d-9099-ca7e093caf17"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856670646311264*^9, 3.8566708520242033`*^9, {3.856670895541539*^9, 
   3.856670943080648*^9}, 3.856670973479377*^9, 3.8566715055314817`*^9, 
   3.856675550742353*^9, 3.856685402131653*^9, 3.856701129652444*^9, 
   3.856757327337391*^9, 3.858485362595936*^9, 3.858488980722876*^9},
 CellLabel->
  "Out[556]=",ExpressionUUID->"3d903e84-4a96-4933-831b-4879845d1ec2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856670646311264*^9, 3.8566708520242033`*^9, {3.856670895541539*^9, 
   3.856670943080648*^9}, 3.856670973479377*^9, 3.8566715055314817`*^9, 
   3.856675550742353*^9, 3.856685402131653*^9, 3.856701129652444*^9, 
   3.856757327337391*^9, 3.858485362595936*^9, 3.858489000793909*^9},
 CellLabel->
  "Out[557]=",ExpressionUUID->"e18614d0-c87a-41c8-a697-cd7c8ccaf20e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hqd", "[", "LL_", "]"}], ":=", 
   RowBox[{"HQD", "/.", 
    RowBox[{
     RowBox[{"F", "[", 
      RowBox[{"t_", ",", "\[Sigma]_"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"1", "/", "LL"}], "]"}], 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"t", ",", "i", ",", "\[Sigma]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}]}]}], ";"}]], "Input",
 CellLabel->
  "In[558]:=",ExpressionUUID->"df51a9eb-4f9c-44a6-a179-30c99d3589bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "38"}], ",", " ", "40"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"states", "[", 
     RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPsi]0", "=", 
        RowBox[{"nc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"cdag\[Psi]", "[", 
           RowBox[{"UP", ",", "M", ",", "LL"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]1", "=", 
        RowBox[{"nc", "[", 
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "UP"}], "]"}], ",", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]1p", "=", 
        RowBox[{"-", 
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"q", "[", 
            RowBox[{"CR", ",", "UP"}], "]"}], ",", 
           RowBox[{"cdagcdag\[Psi]", "[", 
            RowBox[{"UP", ",", "DO", ",", 
             RowBox[{"M", "-", "1"}], ",", "LL"}], "]"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]2", "=", 
        RowBox[{"nc", "[", 
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "UP"}], "]"}], ",", 
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "DO"}], "]"}], ",", 
          RowBox[{"cdag\[Psi]", "[", 
           RowBox[{"UP", ",", 
            RowBox[{"M", "-", "1"}], ",", "LL"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"bz", "=", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalPsi]1", ",", "\[CapitalPsi]1p", ",", "\[CapitalPsi]0", ",",
           "\[CapitalPsi]2"}], "}"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.856666499508498*^9, 3.856666569731329*^9}, {
   3.856666832026256*^9, 3.856666866511972*^9}, {3.856667350809051*^9, 
   3.85666735278979*^9}, {3.856670113399446*^9, 3.856670235435008*^9}, {
   3.856670379342745*^9, 3.856670381483127*^9}, {3.85667043200406*^9, 
   3.856670448675763*^9}, 3.856670560586082*^9, {3.856670649369831*^9, 
   3.8566706771121187`*^9}, {3.856675498826537*^9, 3.8566755405362053`*^9}, {
   3.8566756863823853`*^9, 3.856675687876957*^9}, {3.856675723175294*^9, 
   3.856675766097083*^9}, 3.85848510249516*^9},
 CellLabel->
  "In[559]:=",ExpressionUUID->"7872ca3a-5c8c-4e2d-a021-4144ea99f8a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "42"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qszbasisvc", "[", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"states", "[", 
        RowBox[{"2", ",", "4"}], "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bvc", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"ops2vc", ",", "bz"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"matrixrepresentationvc", "[", 
       RowBox[{
        RowBox[{"Hqd", "[", "4", "]"}], ",", "bvc"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856666499508498*^9, 3.856666569731329*^9}, {
   3.856666832026256*^9, 3.856666866511972*^9}, {3.856667350809051*^9, 
   3.85666735278979*^9}, {3.856670113399446*^9, 3.856670235435008*^9}, {
   3.856670379342745*^9, 3.856670381483127*^9}, {3.85667043200406*^9, 
   3.856670448675763*^9}, 3.856670560586082*^9, {3.856670649369831*^9, 
   3.8566706771121187`*^9}, {3.856675498826537*^9, 3.8566755405362053`*^9}, {
   3.8566756863823853`*^9, 3.856675687876957*^9}, {3.856675723175294*^9, 
   3.856675792319684*^9}},
 CellLabel->
  "In[560]:=",ExpressionUUID->"a8f9af3c-d21c-4862-89df-77d521a33f91"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Epsilon]", 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}]},
     {
      FractionBox["v", 
       SqrtBox["2"]], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}], "0", 
      RowBox[{"U", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8566755166337023`*^9, 3.856675541841983*^9}, 
   3.856675587610963*^9, {3.856675732299642*^9, 3.856675794603817*^9}, 
   3.856685439366193*^9, 3.856701166456422*^9, 3.856757365389729*^9, 
   3.858485384519744*^9, 3.8584890014686832`*^9},
 CellLabel->
  "Out[564]//MatrixForm=",ExpressionUUID->"5a023424-0498-4fe0-8302-\
7e4aa877d1b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "41"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qszbasisvc", "[", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"states", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bvc", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"ops2vc", ",", "bz"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"matrixrepresentationvc", "[", 
       RowBox[{
        RowBox[{"Hqd", "[", "4", "]"}], ",", "bvc"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856675780203801*^9, 3.856675788671349*^9}, 
   3.856756165430282*^9},
 CellLabel->
  "In[565]:=",ExpressionUUID->"7ed5d74e-ad57-4152-8551-3ab42f4c70ff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Epsilon]", "0", 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}]},
     {"0", "\[Epsilon]", 
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]]},
     {
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]], "0", "0"},
     {
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}], 
      FractionBox["v", 
       SqrtBox["2"]], "0", 
      RowBox[{"U", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.856675799375662*^9, 3.8566854413300877`*^9, 
  3.856701168597106*^9, 3.856757367408608*^9, 3.858485385777573*^9, 
  3.858489002722165*^9},
 CellLabel->
  "Out[569]//MatrixForm=",ExpressionUUID->"bd98084c-dd00-421c-8a70-\
7df9c9bf1e05"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "39"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ED0", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{"M", ",", "LL", ",", 
        RowBox[{"LL", "-", "1"}]}], "]"}], "-", "\[Epsilon]", "+", 
      RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ED1", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"Egstilde", "[", 
      RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"ED1p", "[", 
       RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Egstilde", "[", 
        RowBox[{
         RowBox[{"M", "-", "1"}], ",", "LL", ",", 
         RowBox[{"LL", "-", "2"}]}], "]"}], "+", 
       RowBox[{"2", 
        RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}]}]}]}], ";"}],
    Background->RGBColor[1, 0.9, 0.8]], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ED2", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{
        RowBox[{"M", "-", "1"}], ",", "LL", ",", 
        RowBox[{"LL", "-", "1"}]}], "]"}], "+", "\[Epsilon]", "+", "U", "+", 
      RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856666302574929*^9, 3.856666354144884*^9}, 
   3.858485195745639*^9},
 CellLabel->
  "In[570]:=",ExpressionUUID->"ed11f022-fed0-468a-b287-0cf90b7c3de0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "43"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"ED0", "[", 
     RowBox[{
      RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"ED1", "[", 
     RowBox[{
      RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"ED1p", "[", 
     RowBox[{
      RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"ED2", "[", 
     RowBox[{
      RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ED0", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "==", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], " ", 
       RowBox[{"LL", "/", "2"}]}], "+", "\[Alpha]", "+", 
      RowBox[{"\[Alpha]", "/", "LL"}], "-", "\[Epsilon]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ED1", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "==", 
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ED2", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "==", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], " ", 
       RowBox[{"LL", "/", "2"}]}], "+", "\[Alpha]", "+", 
      RowBox[{"\[Alpha]", "/", "LL"}], "+", "\[Epsilon]", "+", "U"}]}], "]"}],
    "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"ED1p", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "==", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], " ", 
       RowBox[{"LL", "/", "2"}]}], "+", 
      RowBox[{"2", "\[Alpha]"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"p", "-", 
     RowBox[{"h", " ", "sym"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ED0", "[", 
         RowBox[{
          RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "-", 
        RowBox[{"ED2", "[", 
         RowBox[{
          RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}]}], ")"}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}], "==", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.8566112687055387`*^9, 3.8566114048380947`*^9}, {
  3.856666375857986*^9, 3.856666407565433*^9}, {3.858485206623928*^9, 
  3.858485220737177*^9}},
 CellLabel->
  "In[574]:=",ExpressionUUID->"5fb67bb0-3625-4ab2-aa41-3984bcf8902b"],

Cell[BoxData[
 RowBox[{
  FractionBox["g", "2"], "+", 
  FractionBox["g", 
   RowBox[{"2", " ", "LL"}]], "-", 
  FractionBox[
   RowBox[{"g", " ", "LL"}], "4"], "-", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.858489002782055*^9},
 CellLabel->
  "Out[574]=",ExpressionUUID->"91d3fcdb-dcf1-4a08-8288-05fae6fd5968"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"g", " ", "LL"}], "4"]}]], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.858489002787533*^9},
 CellLabel->
  "Out[575]=",ExpressionUUID->"03a68ef0-b551-4e0a-b19f-2628e0a3b47c"],

Cell[BoxData[
 RowBox[{"g", "-", 
  FractionBox[
   RowBox[{"g", " ", "LL"}], "4"]}]], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.858489002793953*^9},
 CellLabel->
  "Out[576]=",ExpressionUUID->"62eb13b9-98f3-4414-a885-3bc6a30ff115"],

Cell[BoxData[
 RowBox[{
  FractionBox["g", "2"], "+", 
  FractionBox["g", 
   RowBox[{"2", " ", "LL"}]], "-", 
  FractionBox[
   RowBox[{"g", " ", "LL"}], "4"], "+", "U", "+", "\[Epsilon]"}]], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.8584890027997103`*^9},
 CellLabel->
  "Out[577]=",ExpressionUUID->"54057502-541e-4695-9608-29404039d894"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.8584890028065243`*^9},
 CellLabel->
  "Out[578]=",ExpressionUUID->"ac74262e-c486-4d4e-bab3-73569bf4510e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.858489002811964*^9},
 CellLabel->
  "Out[579]=",ExpressionUUID->"035e187f-f754-4924-8612-db2ba35364f5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.858489002818976*^9},
 CellLabel->
  "Out[580]=",ExpressionUUID->"7b0404fe-7bff-41d2-9a9f-788bee1938b5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.858489002826807*^9},
 CellLabel->
  "Out[581]=",ExpressionUUID->"f011fe95-ccdb-476c-b749-e310473d0f2f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856611328339229*^9, 3.856611404987666*^9}, 
   3.8566119141327457`*^9, {3.856619564884606*^9, 3.856619590729288*^9}, 
   3.8566654665990973`*^9, {3.85666639284342*^9, 3.856666407867243*^9}, 
   3.8566667584342127`*^9, 3.856666882366659*^9, 3.8566670308221197`*^9, 
   3.8566677130196123`*^9, 3.856667835696422*^9, 3.856671542250875*^9, 
   3.856685441378461*^9, 3.856701168638938*^9, 3.856757367448813*^9, 
   3.858485385866886*^9, 3.8584890028326263`*^9},
 CellLabel->
  "Out[582]=",ExpressionUUID->"78700008-389a-410b-94af-bb46c3ff18e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Alternative", " ", "expressions"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ED0hat", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egshat", "[", 
       RowBox[{"M", ",", "LL", ",", 
        RowBox[{"LL", "-", "1"}]}], "]"}], "-", "\[Epsilon]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ED1hat", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"Egshat", "[", 
      RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ED1phat", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"Egshat", "[", 
      RowBox[{
       RowBox[{"M", "-", "1"}], ",", "LL", ",", 
       RowBox[{"LL", "-", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ED2hat", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egshat", "[", 
       RowBox[{
        RowBox[{"M", "-", "1"}], ",", "LL", ",", 
        RowBox[{"LL", "-", "1"}]}], "]"}], "+", "\[Epsilon]", "+", "U"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ED0hat", "[", 
       RowBox[{"M", ",", "LL"}], "]"}], "==", 
      RowBox[{"ED0", "[", 
       RowBox[{"M", ",", "LL"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED1hat", "[", 
       RowBox[{"M", ",", "LL"}], "]"}], "==", 
      RowBox[{"ED1", "[", 
       RowBox[{"M", ",", "LL"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED1phat", "[", 
       RowBox[{"M", ",", "LL"}], "]"}], "==", 
      RowBox[{"ED1p", "[", 
       RowBox[{"M", ",", "LL"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED2hat", "[", 
       RowBox[{"M", ",", "LL"}], "]"}], "==", 
      RowBox[{"ED2", "[", 
       RowBox[{"M", ",", "LL"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.858482827031394*^9, 3.858482845582691*^9}, {
  3.858483209369547*^9, 3.858483245118348*^9}, {3.8584840110274763`*^9, 
  3.858484018207984*^9}, {3.858484132234947*^9, 3.858484143305152*^9}},
 CellLabel->
  "In[583]:=",ExpressionUUID->"88903f5f-a094-4454-8864-26e355013a32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.858485385939335*^9, 3.85848900289436*^9},
 CellLabel->
  "Out[587]=",ExpressionUUID->"ccd6a702-5133-4dca-a7bd-a85e816a68c2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mkmat", "[", 
    RowBox[{"LL_", ",", "MM_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ham1", "=", 
       RowBox[{
        RowBox[{"Hqd", "[", "LL", "]"}], "-", "\[Epsilon]", "+", 
        RowBox[{"Hr", "[", "LL", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Ham2", "=", 
       RowBox[{"Ham1", "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "/", "LL"}], " ", 
         RowBox[{"Nu", "[", "LL", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"qszbasisvc", "[", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"c", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "LL"}], "}"}]}], "]"}], ",", 
         RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"bz", "=", 
       RowBox[{"states", "[", 
        RowBox[{"MM", ",", "LL"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"bvc", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"ops2vc", ",", "bz"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Expand", "@", 
       RowBox[{"matrixrepresentationvc", "[", 
        RowBox[{"Ham2", ",", "bvc"}], "]"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"test", "[", "ii_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"expr1", "=", 
       RowBox[{"Expand", "@", 
        RowBox[{"nc", "[", 
         RowBox[{"Ham2", ",", 
          RowBox[{"bvc", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr2", "=", 
       RowBox[{"Expand", "@", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mat", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
           RowBox[{"bvc", "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr1", "==", "expr2"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.858483330920203*^9, 3.858483331064745*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"2b0aa514-0a1e-4e81-b26e-363b7c10797d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "41"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmat", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ED1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED1p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ED2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8584817251607437`*^9, 3.858481754036128*^9}, {
  3.858481828076941*^9, 3.8584818437257957`*^9}, {3.858481966654675*^9, 
  3.858481966999193*^9}, {3.858482050103218*^9, 3.8584820769882393`*^9}, {
  3.858482182565755*^9, 3.858482194570572*^9}, {3.858482417752139*^9, 
  3.85848246962169*^9}, {3.85848251469566*^9, 3.8584825168852987`*^9}, {
  3.858483286487962*^9, 3.858483344984214*^9}, {3.8584847986868343`*^9, 
  3.8584847988404903`*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"139e0c6a-69f7-474d-bf9f-fc318021dd69"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "g"}], "0", 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}]},
     {"0", "0", 
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]]},
     {
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "g"}], "8"]}], "-", "\[Epsilon]"}], "0"},
     {
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}], 
      FractionBox["v", 
       SqrtBox["2"]], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "g"}], "8"]}], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8584817587253323`*^9, 3.8584817991534033`*^9, {3.858481837515243*^9, 
   3.858481844174734*^9}, 3.858481969043481*^9, 3.858482097027486*^9, 
   3.858482127564973*^9, {3.858482189261098*^9, 3.8584821971463013`*^9}, {
   3.858482419988669*^9, 3.8584824719006357`*^9}, 3.858482519489551*^9, 
   3.8584828541640997`*^9, 3.858483249189227*^9, {3.858483311881933*^9, 
   3.8584833501774197`*^9}, 3.858485388484949*^9, 3.858489005399743*^9},
 CellLabel->
  "Out[593]//MatrixForm=",ExpressionUUID->"9b3a5405-3152-4378-bdd9-\
8509d306c618"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8584817587253323`*^9, 3.8584817991534033`*^9, {3.858481837515243*^9, 
   3.858481844174734*^9}, 3.858481969043481*^9, 3.858482097027486*^9, 
   3.858482127564973*^9, {3.858482189261098*^9, 3.8584821971463013`*^9}, {
   3.858482419988669*^9, 3.8584824719006357`*^9}, 3.858482519489551*^9, 
   3.8584828541640997`*^9, 3.858483249189227*^9, {3.858483311881933*^9, 
   3.8584833501774197`*^9}, 3.858485388484949*^9, 3.8584890064981956`*^9},
 CellLabel->
  "Out[594]=",ExpressionUUID->"7602317f-56dd-4219-bc88-c54d0cd70e72"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8584817587253323`*^9, 3.8584817991534033`*^9, {3.858481837515243*^9, 
   3.858481844174734*^9}, 3.858481969043481*^9, 3.858482097027486*^9, 
   3.858482127564973*^9, {3.858482189261098*^9, 3.8584821971463013`*^9}, {
   3.858482419988669*^9, 3.8584824719006357`*^9}, 3.858482519489551*^9, 
   3.8584828541640997`*^9, 3.858483249189227*^9, {3.858483311881933*^9, 
   3.8584833501774197`*^9}, 3.858485388484949*^9, 3.858489006506137*^9},
 CellLabel->
  "Out[595]=",ExpressionUUID->"81082990-66e8-468a-8e4c-f8b09ec80e7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "41"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmat", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ED1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED1p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ED2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858483371791122*^9, 3.858483371873839*^9}, {
  3.858484801074018*^9, 3.858484801200479*^9}},
 CellLabel->
  "In[597]:=",ExpressionUUID->"2a73f7ac-0e0d-4dc3-bd8e-3c80bb186ee6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6", " ", "g"}], "5"]}], "0", 
      RowBox[{
       SqrtBox[
        FractionBox["3", "5"]], " ", "v"}], 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "5"]]}], " ", "v"}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["g", "5"]}], 
      RowBox[{
       SqrtBox[
        FractionBox["2", "5"]], " ", "v"}], 
      RowBox[{
       SqrtBox[
        FractionBox["3", "5"]], " ", "v"}]},
     {
      RowBox[{
       SqrtBox[
        FractionBox["3", "5"]], " ", "v"}], 
      RowBox[{
       SqrtBox[
        FractionBox["2", "5"]], " ", "v"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "g"}], "10"]}], "-", "\[Epsilon]"}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "5"]]}], " ", "v"}], 
      RowBox[{
       SqrtBox[
        FractionBox["3", "5"]], " ", "v"}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["g", "2"]}], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.858483386267668*^9, 3.858485403138645*^9, 
  3.8584890198190517`*^9},
 CellLabel->
  "Out[600]//MatrixForm=",ExpressionUUID->"934c12c0-7edd-4bf3-bf58-\
a74388a06a9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.858483386267668*^9, 3.858485403138645*^9, 
  3.858489023652679*^9},
 CellLabel->
  "Out[601]=",ExpressionUUID->"ad96d480-0b7c-4484-8fbf-633ab16efbd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.858483386267668*^9, 3.858485403138645*^9, 
  3.858489023661624*^9},
 CellLabel->
  "Out[602]=",ExpressionUUID->"bb25b6a1-c622-4e8a-99a0-41cf07564104"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "41"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmat", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ED1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED1p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ED2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858483416582161*^9, 3.858483416629203*^9}, {
  3.858484803788719*^9, 3.858484803933207*^9}},
 CellLabel->
  "In[604]:=",ExpressionUUID->"abcd55dc-2032-4847-9ebc-9b0007c6b465"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "g"}], "3"]}], "0", 
      RowBox[{
       SqrtBox[
        FractionBox["2", "3"]], " ", "v"}], 
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["3"]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["g", "3"]}], 
      FractionBox["v", 
       SqrtBox["3"]], 
      RowBox[{
       SqrtBox[
        FractionBox["2", "3"]], " ", "v"}]},
     {
      RowBox[{
       SqrtBox[
        FractionBox["2", "3"]], " ", "v"}], 
      FractionBox["v", 
       SqrtBox["3"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", "g"}], "12"]}], "-", "\[Epsilon]"}], "0"},
     {
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["3"]]}], 
      RowBox[{
       SqrtBox[
        FractionBox["2", "3"]], " ", "v"}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"7", " ", "g"}], "12"]}], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8584834654611893`*^9, 3.8584854561693*^9, 
  3.8584890722189283`*^9},
 CellLabel->
  "Out[607]//MatrixForm=",ExpressionUUID->"0ab241ff-d01f-4840-ab99-\
9f9650a5ef04"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.8584834654611893`*^9, 3.8584854561693*^9, 
  3.858489083398591*^9},
 CellLabel->
  "Out[608]=",ExpressionUUID->"ceaa521d-d1d3-4499-b567-758d2a0fa746"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.8584834654611893`*^9, 3.8584854561693*^9, 
  3.8584890834066477`*^9},
 CellLabel->
  "Out[609]=",ExpressionUUID->"0b4c1f07-241f-4be5-8798-5fb5d20b2b20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "41"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmat", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ED1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED1p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ED0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ED2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858483484429468*^9, 3.8584834844842863`*^9}, {
  3.858484805683414*^9, 3.8584848058810377`*^9}},
 CellLabel->
  "In[611]:=",ExpressionUUID->"5e71d61d-9ff4-40df-b0da-4c7a17b13f9d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "g"}], "2"]}], "0", 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}]},
     {"0", 
      RowBox[{"-", 
       FractionBox["g", "2"]}], 
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]]},
     {
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", "g"}], "12"]}], "-", "\[Epsilon]"}], "0"},
     {
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}], 
      FractionBox["v", 
       SqrtBox["2"]], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"11", " ", "g"}], "12"]}], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.858483877397499*^9, 3.858485869268092*^9, 
  3.858489479476736*^9},
 CellLabel->
  "Out[614]//MatrixForm=",ExpressionUUID->"b5e15d26-d3dd-4998-be9b-\
f2fb145f2688"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.858483877397499*^9, 3.858485869268092*^9, 
  3.858489505113039*^9},
 CellLabel->
  "Out[615]=",ExpressionUUID->"41e34fa7-607f-48e4-be26-00ec8726a8e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.858483877397499*^9, 3.858485869268092*^9, 
  3.858489505122061*^9},
 CellLabel->
  "Out[616]=",ExpressionUUID->"82fa8faf-2474-4f35-a9b6-16a773d486be"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "46"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ES0", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{
        RowBox[{"M", "+", "1"}], ",", "LL", ",", "LL"}], "]"}], "-", 
      "\[Epsilon]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ES0p", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{"M", ",", "LL", ",", 
        RowBox[{"LL", "-", "2"}]}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}]}], "-", "\[Epsilon]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ES1", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{"M", ",", "LL", ",", 
        RowBox[{"LL", "-", "1"}]}], "]"}], "+", 
      RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ES2", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{"M", ",", "LL", ",", "LL"}], "]"}], "+", "\[Epsilon]", "+", 
      "U"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ES2p", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Egstilde", "[", 
       RowBox[{
        RowBox[{"M", "-", "1"}], ",", "LL", ",", 
        RowBox[{"LL", "-", "2"}]}], "]"}], "+", 
      RowBox[{"2", 
       RowBox[{"\[Epsilon]tilde", "[", "LL", "]"}]}], "+", "\[Epsilon]", "+", 
      "U"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856675961020266*^9, 3.8566760567466373`*^9}},
 CellLabel->
  "In[618]:=",ExpressionUUID->"8835363d-5370-424d-bada-4267ae442020"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "47"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"ES0", "[", 
        RowBox[{
         RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", 
     RowBox[{"U", "/", "2"}], "+", 
     RowBox[{"2", 
      RowBox[{"\[Alpha]", "/", "LL"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"ES0p", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "==", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"ES0", "[", 
       RowBox[{
        RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "+", 
     RowBox[{"2", "\[Alpha]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"ES1", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", "\[Alpha]", "+", 
     RowBox[{"\[Alpha]", "/", "LL"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"ES2", "[", 
        RowBox[{
         RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", 
     RowBox[{"U", "/", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"ES2p", "[", 
      RowBox[{
       RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "==", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"ES2", "[", 
       RowBox[{
        RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "+", 
     RowBox[{"2", "\[Alpha]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856676061903297*^9, 3.85667619788058*^9}},
 CellLabel->
  "In[623]:=",ExpressionUUID->"a5d12810-543a-4d80-b58f-8ad27a50d47e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856676072162208*^9, 3.856676199631029*^9}, 
   3.856685441413518*^9, 3.856701168672123*^9, 3.856757367478941*^9, 
   3.858485895376598*^9, 3.8584895051976347`*^9},
 CellLabel->
  "Out[623]=",ExpressionUUID->"45f229be-6537-43cf-85d9-daa83493d650"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856676072162208*^9, 3.856676199631029*^9}, 
   3.856685441413518*^9, 3.856701168672123*^9, 3.856757367478941*^9, 
   3.858485895376598*^9, 3.858489505206677*^9},
 CellLabel->
  "Out[624]=",ExpressionUUID->"17117af3-7937-4397-91d1-cc28d3f3b74a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856676072162208*^9, 3.856676199631029*^9}, 
   3.856685441413518*^9, 3.856701168672123*^9, 3.856757367478941*^9, 
   3.858485895376598*^9, 3.85848950521319*^9},
 CellLabel->
  "Out[625]=",ExpressionUUID->"7dae810b-e99b-4247-9199-f213ae8e05c1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856676072162208*^9, 3.856676199631029*^9}, 
   3.856685441413518*^9, 3.856701168672123*^9, 3.856757367478941*^9, 
   3.858485895376598*^9, 3.8584895052206297`*^9},
 CellLabel->
  "Out[626]=",ExpressionUUID->"cff2133a-4a34-4a12-9b5e-0f6f56c752f8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856676072162208*^9, 3.856676199631029*^9}, 
   3.856685441413518*^9, 3.856701168672123*^9, 3.856757367478941*^9, 
   3.858485895376598*^9, 3.858489505227253*^9},
 CellLabel->
  "Out[627]=",ExpressionUUID->"468c298b-5921-4917-9fc9-21551de69b8e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "48"}], ",", "49", ",", "50"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"statesS", "[", 
     RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[CapitalPsi]0", "=", 
        RowBox[{"nc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{
            RowBox[{"M", "+", "1"}], ",", "LL", ",", "LL"}], "]"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]0p", "=", 
        RowBox[{"nc", "[", 
         RowBox[{"1", ",", 
          RowBox[{"cdagcdag\[Psi]", "[", 
           RowBox[{"UP", ",", "DO", ",", "M", ",", "LL"}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]1", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"nc", "[", 
            RowBox[{
             RowBox[{"q", "[", 
              RowBox[{"CR", ",", "UP"}], "]"}], ",", 
             RowBox[{"cdag\[Psi]", "[", 
              RowBox[{"DO", ",", "M", ",", "LL"}], "]"}]}], "]"}], "-", 
           RowBox[{"nc", "[", 
            RowBox[{
             RowBox[{"q", "[", 
              RowBox[{"CR", ",", "DO"}], "]"}], ",", 
             RowBox[{"cdag\[Psi]", "[", 
              RowBox[{"UP", ",", "M", ",", "LL"}], "]"}]}], "]"}]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]2", "=", 
        RowBox[{"nc", "[", 
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "UP"}], "]"}], ",", 
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "DO"}], "]"}], ",", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalPsi]2p", "=", 
        RowBox[{"nc", "[", 
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "UP"}], "]"}], ",", 
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "DO"}], "]"}], ",", 
          RowBox[{"cdagcdag\[Psi]", "[", 
           RowBox[{"UP", ",", "DO", ",", 
            RowBox[{"M", "-", "1"}], ",", "LL"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"bz", "=", 
        RowBox[{"{", 
         RowBox[{
         "\[CapitalPsi]1", ",", "\[CapitalPsi]0", ",", "\[CapitalPsi]0p", ",",
           "\[CapitalPsi]2", ",", "\[CapitalPsi]2p"}], "}"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856676267484857*^9, 3.856676370677752*^9}, {
  3.856676432486836*^9, 3.856676446616912*^9}, {3.8566765107338467`*^9, 
  3.856676559249569*^9}, {3.8566766735949593`*^9, 3.8566766798656397`*^9}},
 CellLabel->
  "In[628]:=",ExpressionUUID->"3a867b06-860a-40d5-9216-ebb1da42244d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "52"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qszbasisvc", "[", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalPsi]1", ",", "\[CapitalPsi]0", ",", "\[CapitalPsi]0p", ",", 
       "\[CapitalPsi]2", ",", "\[CapitalPsi]2p"}], "}"}], "=", 
     RowBox[{"statesS", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lhs", "=", 
     RowBox[{"conj", "[", "\[CapitalPsi]0", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhs", "=", 
     RowBox[{"zeroonvac", "@", 
      RowBox[{"Expand", "[", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"fdag", "[", 
          RowBox[{"4", ",", "UP"}], "]"}], ",", 
         RowBox[{"q", "[", 
          RowBox[{"AN", ",", "UP"}], "]"}], ",", 
         RowBox[{"Expand", "[", "\[CapitalPsi]1", "]"}]}], "]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ap", "[", 
       RowBox[{"lhs", ",", 
        RowBox[{"ops2vc", "[", "rhs", "]"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"vc", "[", "__", "]"}], ":>", "1"}]}], ")"}], ">", 
    "0"}]}]}]], "Input",
 CellChangeTimes->{{3.856677271937182*^9, 3.856677393222909*^9}, {
  3.856677520231751*^9, 3.856677619542787*^9}},
 CellLabel->
  "In[629]:=",ExpressionUUID->"9d763d0c-300d-4a78-84ab-6c491dba6755"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856677330173894*^9, 3.856677393862818*^9}, {
   3.856677533418983*^9, 3.85667755397059*^9}, {3.856677592407518*^9, 
   3.856677620948613*^9}, 3.856685442625469*^9, 3.856701169853297*^9, 
   3.856757368697948*^9, 3.858485896109592*^9, 3.8584895060525227`*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"4b250b13-df32-4c8c-b51c-ee311f082c94"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "53"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qszbasisvc", "[", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalPsi]1", ",", "\[CapitalPsi]0", ",", "\[CapitalPsi]0p", ",", 
       "\[CapitalPsi]2", ",", "\[CapitalPsi]2p"}], "}"}], "=", 
     RowBox[{"statesS", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lhs", "=", 
     RowBox[{"conj", "[", "\[CapitalPsi]0", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhs", "=", 
     RowBox[{"zeroonvac", "@", 
      RowBox[{"Expand", "[", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"fdag", "[", 
          RowBox[{"4", ",", "DO"}], "]"}], ",", 
         RowBox[{"q", "[", 
          RowBox[{"AN", ",", "DO"}], "]"}], ",", 
         RowBox[{"Expand", "[", "\[CapitalPsi]1", "]"}]}], "]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ap", "[", 
       RowBox[{"lhs", ",", 
        RowBox[{"ops2vc", "[", "rhs", "]"}]}], "]"}], "/.", 
      RowBox[{
       RowBox[{"vc", "[", "__", "]"}], ":>", "1"}]}], ")"}], ">", 
    "0"}]}]}]], "Input",
 CellChangeTimes->{{3.8566775689466677`*^9, 3.856677585042294*^9}, {
  3.8566776248491993`*^9, 3.856677628238358*^9}},
 CellLabel->
  "In[634]:=",ExpressionUUID->"e13eab58-9ace-40f1-9782-cd0c013f14e5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856677577547195*^9, 3.856677586960969*^9}, 
   3.856677629605268*^9, 3.856685443833026*^9, 3.85670117099771*^9, 
   3.8567573698649263`*^9, 3.85848589680373*^9, 3.858489506737852*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"df928d4b-93c2-407d-982b-f379505ab70e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "54"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qszbasisvc", "[", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "4"}], "}"}]}], "]"}], ",", 
       RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"statesS", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bvc", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"ops2vc", ",", "bz"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"matrixrepresentationvc", "[", 
       RowBox[{
        RowBox[{"Hqd", "[", "4", "]"}], ",", "bvc"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856676576522379*^9, 3.85667661104576*^9}, 
   3.856676760163785*^9},
 CellLabel->
  "In[639]:=",ExpressionUUID->"e29ff8af-c37e-4136-94e7-b2af544ecffb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Epsilon]", 
      RowBox[{
       SqrtBox[
        FractionBox["3", "2"]], " ", "v"}], 
      FractionBox["v", 
       SqrtBox["2"]], "v", 
      RowBox[{"-", "v"}]},
     {
      RowBox[{
       SqrtBox[
        FractionBox["3", "2"]], " ", "v"}], "0", "0", "0", "0"},
     {
      FractionBox["v", 
       SqrtBox["2"]], "0", "0", "0", "0"},
     {"v", "0", "0", 
      RowBox[{"U", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], "0"},
     {
      RowBox[{"-", "v"}], "0", "0", "0", 
      RowBox[{"U", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.856676599508107*^9, 3.856676611659992*^9}, {
   3.856676738075551*^9, 3.856676764896096*^9}, 3.8566854480411463`*^9, 
   3.856701175150824*^9, 3.8567573740678596`*^9, 3.858485899447586*^9, 
   3.858489509364998*^9},
 CellLabel->
  "Out[643]//MatrixForm=",ExpressionUUID->"371ab064-0fa6-4017-8db1-\
11f0ac7f8039"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "54"}], ",", " ", 
    RowBox[{"LL", "=", "6"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qszbasisvc", "[", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"c", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "6"}], "}"}]}], "]"}], ",", 
       RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"statesS", "[", 
      RowBox[{"2", ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bvc", "=", 
     RowBox[{"Map", "[", 
      RowBox[{"ops2vc", ",", "bz"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"matrixrepresentationvc", "[", 
       RowBox[{
        RowBox[{"Hqd", "[", "6", "]"}], ",", "bvc"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856676775955258*^9, 3.856676784765263*^9}},
 CellLabel->
  "In[644]:=",ExpressionUUID->"7738add7-c6d0-4188-8242-6ba22fdbb2aa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"\[Epsilon]", "v", "v", 
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["3"]], 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "3"]]}], " ", "v"}]},
     {"v", "0", "0", "0", "0"},
     {"v", "0", "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["3"]], "0", "0", 
      RowBox[{"U", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "3"]]}], " ", "v"}], "0", "0", "0", 
      RowBox[{"U", "+", 
       RowBox[{"2", " ", "\[Epsilon]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.856677021791133*^9, 3.856685681648106*^9, 
  3.856701405955141*^9, 3.856757608920208*^9, 3.8584860514483223`*^9, 
  3.858489659246855*^9},
 CellLabel->
  "Out[648]//MatrixForm=",ExpressionUUID->"e7ef53ec-23b5-43f4-96f8-\
23f0183062a3"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mkmatS", "[", 
    RowBox[{"LL_", ",", "MM_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ham1", "=", 
       RowBox[{
        RowBox[{"Hqd", "[", "LL", "]"}], "-", "\[Epsilon]", "+", 
        RowBox[{"Hr", "[", "LL", "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Ham2", "=", 
       RowBox[{"Ham1", "+", 
        RowBox[{
         RowBox[{"\[Alpha]", "/", "LL"}], " ", 
         RowBox[{"Nu", "[", "LL", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"qszbasisvc", "[", 
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"c", "[", "i", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "LL"}], "}"}]}], "]"}], ",", 
         RowBox[{"q", "[", "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"bz", "=", 
       RowBox[{"statesS", "[", 
        RowBox[{"MM", ",", "LL"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"bvc", "=", 
       RowBox[{"Map", "[", 
        RowBox[{"ops2vc", ",", "bz"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Expand", "@", 
       RowBox[{"matrixrepresentationvc", "[", 
        RowBox[{"Ham2", ",", "bvc"}], "]"}]}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"test", "[", "ii_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"expr1", "=", 
       RowBox[{"Expand", "@", 
        RowBox[{"nc", "[", 
         RowBox[{"Ham2", ",", 
          RowBox[{"bvc", "[", 
           RowBox[{"[", "ii", "]"}], "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr2", "=", 
       RowBox[{"Expand", "@", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mat", "[", 
            RowBox[{"[", 
             RowBox[{"ii", ",", "jj"}], "]"}], "]"}], 
           RowBox[{"bvc", "[", 
            RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", 
            RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"expr1", "==", "expr2"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{3.858484662519641*^9, 3.858484712086879*^9},
 CellLabel->
  "In[649]:=",ExpressionUUID->"0ce0218a-c5fa-434e-a070-948eb8aeede3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "54"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmatS", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ES1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ES2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES2p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"5", ",", "5"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858484715531039*^9, 3.858484778858612*^9}, {
  3.8584848197554283`*^9, 3.85848482010639*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"f434345d-bf1d-446c-a978-53a997c8839c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "g"}], "8"]}], 
      RowBox[{
       SqrtBox[
        FractionBox["3", "2"]], " ", "v"}], 
      FractionBox["v", 
       SqrtBox["2"]], "v", 
      RowBox[{"-", "v"}]},
     {
      RowBox[{
       SqrtBox[
        FractionBox["3", "2"]], " ", "v"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "g"}], "4"]}], "-", "\[Epsilon]"}], "0", "0", 
      "0"},
     {
      FractionBox["v", 
       SqrtBox["2"]], "0", 
      RowBox[{
       FractionBox["g", "4"], "-", "\[Epsilon]"}], "0", "0"},
     {"v", "0", "0", 
      RowBox[{
       RowBox[{"-", "g"}], "+", "U", "+", "\[Epsilon]"}], "0"},
     {
      RowBox[{"-", "v"}], "0", "0", "0", 
      RowBox[{"U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8584847723940783`*^9, 3.858484784868958*^9}, 
   3.858484826229301*^9, 3.858486057275922*^9, 3.8584896650909023`*^9},
 CellLabel->
  "Out[654]//MatrixForm=",ExpressionUUID->"8fb7522e-d129-4c88-96ea-\
fa84d8b5d2e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8584847723940783`*^9, 3.858484784868958*^9}, 
   3.858484826229301*^9, 3.858486057275922*^9, 3.8584896667606173`*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"294f4b86-ce23-4b3e-bfc6-bacca4cecac3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8584847723940783`*^9, 3.858484784868958*^9}, 
   3.858484826229301*^9, 3.858486057275922*^9, 3.858489666770565*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"6c3dc8a4-09c5-4cd3-b144-00eb5c499e75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "54"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmatS", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ES1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ES2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES2p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"5", ",", "5"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858484830251761*^9, 3.858484830264084*^9}},
 CellLabel->
  "In[658]:=",ExpressionUUID->"f000f36c-1cc9-467e-a35e-d4c8aa6466fc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", "g"}], "10"]}], 
      RowBox[{
       SqrtBox[
        FractionBox["6", "5"]], " ", "v"}], 
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["5"]], 
      RowBox[{
       SqrtBox[
        FractionBox["6", "5"]], " ", "v"}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "v"}], 
        SqrtBox["5"]]}]},
     {
      RowBox[{
       SqrtBox[
        FractionBox["6", "5"]], " ", "v"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "g"}], "5"]}], "-", "\[Epsilon]"}], "0", "0", 
      "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["5"]], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["g", "5"]}], "-", "\[Epsilon]"}], "0", "0"},
     {
      RowBox[{
       SqrtBox[
        FractionBox["6", "5"]], " ", "v"}], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"6", " ", "g"}], "5"]}], "+", "U", "+", "\[Epsilon]"}], 
      "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "v"}], 
        SqrtBox["5"]]}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["g", "5"]}], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.858484893547275*^9, 3.858486123111148*^9, 
  3.858489730129177*^9},
 CellLabel->
  "Out[661]//MatrixForm=",ExpressionUUID->"da56d7fd-ba25-4b81-b6db-\
cd72d4f6812e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.858484893547275*^9, 3.858486123111148*^9, 
  3.8584897379447107`*^9},
 CellLabel->
  "Out[662]=",ExpressionUUID->"69589f29-aee7-450e-a65f-d71aafbf54df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.858484893547275*^9, 3.858486123111148*^9, 
  3.858489737952927*^9},
 CellLabel->
  "Out[663]=",ExpressionUUID->"9e96b6d6-2fa0-4b6c-bc4d-e6d9519bf262"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "54"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmatS", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ES1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ES2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES2p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"5", ",", "5"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858484835304222*^9, 3.85848483535959*^9}},
 CellLabel->
  "In[665]:=",ExpressionUUID->"276d5fb8-3709-4d15-8376-09d08c25b73a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", "g"}], "12"]}], "v", "v", 
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["3"]], 
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "3"]]}], " ", "v"}]},
     {"v", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "g"}], "2"]}], "-", "\[Epsilon]"}], "0", "0", 
      "0"},
     {"v", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["g", "2"]}], "-", "\[Epsilon]"}], "0", "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["3"]], "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "g"}], "3"]}], "+", "U", "+", "\[Epsilon]"}], 
      "0"},
     {
      RowBox[{
       RowBox[{"-", 
        SqrtBox[
         FractionBox["2", "3"]]}], " ", "v"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["g", "3"]}], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.858485273000897*^9, 3.858486510763274*^9, 
  3.858490114687969*^9},
 CellLabel->
  "Out[668]//MatrixForm=",ExpressionUUID->"2eb74357-e4bf-4f6c-94fb-\
cb706c8a8b41"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.858485273000897*^9, 3.858486510763274*^9, 
  3.858490144011145*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"dbac1c07-5fd4-4f6f-937a-36bd8c9baaaf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.858485273000897*^9, 3.858486510763274*^9, 
  3.858490144012548*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"3e469974-dbdf-4a42-9e3a-eeb6e4b9c0d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "54"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"LL", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MM", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"mkmatS", "[", 
      RowBox[{"LL", ",", "MM"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"test", "[", "ii", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", 
       RowBox[{"Length", "[", "bvc", "]"}]}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"ES1", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES0p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "3"}], "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ES2", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"4", ",", "4"}], "]"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"ES2p", "[", 
       RowBox[{"MM", ",", "LL"}], "]"}], "==", 
      RowBox[{"mat", "[", 
       RowBox[{"[", 
        RowBox[{"5", ",", "5"}], "]"}], "]"}]}]}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LL", "=."}], ";", 
    RowBox[{"MM", "=."}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858484841657288*^9, 3.858484841695793*^9}},
 CellLabel->
  "In[672]:=",ExpressionUUID->"3f769840-4bc6-4e48-8b80-da01b3848314"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"11", " ", "g"}], "12"]}], 
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["3"]], 
      RowBox[{
       SqrtBox[
        FractionBox["2", "3"]], " ", "v"}], "v", 
      RowBox[{"-", "v"}]},
     {
      FractionBox[
       RowBox[{"2", " ", "v"}], 
       SqrtBox["3"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "g"}], "3"]}], "-", "\[Epsilon]"}], "0", "0", 
      "0"},
     {
      RowBox[{
       SqrtBox[
        FractionBox["2", "3"]], " ", "v"}], "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["g", "3"]}], "-", "\[Epsilon]"}], "0", "0"},
     {"v", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "g"}], "2"]}], "+", "U", "+", "\[Epsilon]"}], 
      "0"},
     {
      RowBox[{"-", "v"}], "0", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["g", "2"]}], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.85848861380373*^9, 3.858492207382753*^9},
 CellLabel->
  "Out[675]//MatrixForm=",ExpressionUUID->"b9552f6e-4c55-4768-984d-\
16d4a790ad96"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85848861380373*^9, 3.8584922710956078`*^9},
 CellLabel->
  "Out[676]=",ExpressionUUID->"62a4d679-c0f8-4a9c-bff4-14ea41faa5f1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.85848861380373*^9, 3.8584922711055927`*^9},
 CellLabel->
  "Out[677]=",ExpressionUUID->"daec6136-32dc-41a8-8204-4f70d7733459"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "55"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"ES0", "[", 
           RowBox[{
            RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"LL", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}], "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"ES2", "[", 
        RowBox[{
         RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"ES0", "[", 
           RowBox[{
            RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"LL", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", 
     RowBox[{"U", "/", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"ES0p", "[", 
           RowBox[{
            RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"LL", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", 
     RowBox[{"2", "\[Alpha]"}], "+", 
     RowBox[{"U", "/", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"ES1", "[", 
           RowBox[{
            RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"LL", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}], ")"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", "\[Alpha]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.856677727320982*^9, 3.856677811531809*^9}, {
  3.856681964555799*^9, 3.856682007334086*^9}},
 CellLabel->
  "In[679]:=",ExpressionUUID->"d857d08d-f6da-4aad-bc29-344613305be4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856677744904333*^9, 3.856677811767768*^9}, {
   3.856681968437368*^9, 3.856682007621284*^9}, 3.856685681800868*^9, 
   3.856701406069371*^9, 3.8567576090607452`*^9, 3.8584886777799063`*^9, 
   3.858492271188951*^9},
 CellLabel->
  "Out[679]=",ExpressionUUID->"fdfd0def-a63a-46b1-9592-668327728d7c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856677744904333*^9, 3.856677811767768*^9}, {
   3.856681968437368*^9, 3.856682007621284*^9}, 3.856685681800868*^9, 
   3.856701406069371*^9, 3.8567576090607452`*^9, 3.8584886777799063`*^9, 
   3.858492271197793*^9},
 CellLabel->
  "Out[680]=",ExpressionUUID->"f69eff2a-a7fe-496f-912a-e6599f830bd4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856677744904333*^9, 3.856677811767768*^9}, {
   3.856681968437368*^9, 3.856682007621284*^9}, 3.856685681800868*^9, 
   3.856701406069371*^9, 3.8567576090607452`*^9, 3.8584886777799063`*^9, 
   3.858492271203865*^9},
 CellLabel->
  "Out[681]=",ExpressionUUID->"b115174c-055e-4205-8afa-d495cc7d7a66"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856677744904333*^9, 3.856677811767768*^9}, {
   3.856681968437368*^9, 3.856682007621284*^9}, 3.856685681800868*^9, 
   3.856701406069371*^9, 3.8567576090607452`*^9, 3.8584886777799063`*^9, 
   3.858492271211343*^9},
 CellLabel->
  "Out[682]=",ExpressionUUID->"736cc638-05f0-4ff0-8100-fd844e04663c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "56"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HS", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ES1", "[", 
            RowBox[{
             RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "v"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "v"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "v"}], ",", 
           RowBox[{"ES0", "[", 
            RowBox[{
             RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", "0"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "v"}], ",", "0", ",", 
           RowBox[{"ES0p", "[", 
            RowBox[{
             RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}]}], "}"}]}], "}"}], "/.", 
       RowBox[{"\[Epsilon]", "->", 
        RowBox[{
         RowBox[{"-", "U"}], "/", "2"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HS", "=", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{"HS", ",", 
        RowBox[{"{", 
         RowBox[{"LL", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "HS", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HS", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "1"}], "]"}], "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", "\[Alpha]"}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"HS", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "2"}], "]"}], "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", 
     RowBox[{"U", "/", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HS", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "3"}], "]"}], "]"}], "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "+", 
     RowBox[{"2", "\[Alpha]"}], "+", 
     RowBox[{"U", "/", "2"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856682071236652*^9, 3.8566821909165783`*^9}},
 CellLabel->
  "In[683]:=",ExpressionUUID->"592db57b-fd18-484d-8dca-c6092d6fdc84"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["g", "2"], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"]}], 
      RowBox[{
       SqrtBox["2"], " ", "v"}], 
      RowBox[{
       SqrtBox["2"], " ", "v"}]},
     {
      RowBox[{
       SqrtBox["2"], " ", "v"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"g", " ", "LL"}], "4"]}], "+", 
       FractionBox["U", "2"]}], "0"},
     {
      RowBox[{
       SqrtBox["2"], " ", "v"}], "0", 
      RowBox[{"g", "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "+", 
       FractionBox["U", "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8566820832007017`*^9, 3.85668219155238*^9}, 
   3.856685681815826*^9, 3.856701406084223*^9, 3.856757609077651*^9, 
   3.858488677807704*^9, 3.8584922712348957`*^9},
 CellLabel->
  "Out[685]//MatrixForm=",ExpressionUUID->"3c0b1860-9e13-4a31-945d-\
878984af5a8a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566820832007017`*^9, 3.85668219155238*^9}, 
   3.856685681815826*^9, 3.856701406084223*^9, 3.856757609077651*^9, 
   3.858488677807704*^9, 3.858492271243932*^9},
 CellLabel->
  "Out[686]=",ExpressionUUID->"ed6a0b66-e62e-4356-8e37-e41bfbd33e29"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566820832007017`*^9, 3.85668219155238*^9}, 
   3.856685681815826*^9, 3.856701406084223*^9, 3.856757609077651*^9, 
   3.858488677807704*^9, 3.858492271247747*^9},
 CellLabel->
  "Out[687]=",ExpressionUUID->"e442658e-c9ce-4390-896a-bf0e50370a57"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566820832007017`*^9, 3.85668219155238*^9}, 
   3.856685681815826*^9, 3.856701406084223*^9, 3.856757609077651*^9, 
   3.858488677807704*^9, 3.858492271256809*^9},
 CellLabel->
  "Out[688]=",ExpressionUUID->"2770ea1f-406c-49ae-9bfa-70f4c6750c43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "57"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HD", "=", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ED1", "[", 
            RowBox[{
             RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", "v"}], "}"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", 
           RowBox[{"ED0", "[", 
            RowBox[{
             RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}]}], "}"}]}], "}"}], 
       "]"}], "/.", 
      RowBox[{"\[Epsilon]", "->", 
       RowBox[{
        RowBox[{"-", "U"}], "/", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "HD", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EDph", "=", 
     RowBox[{"ED", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"LL", "-", "1"}], ")"}], "/", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"U", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"16", 
             RowBox[{"v", "^", "2"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"U", "+", 
               RowBox[{"2", "\[Alpha]"}]}], ")"}], "^", "2"}]}], "]"}]}], 
         ")"}], "/", "4"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "@", 
     RowBox[{"First", "@", 
      RowBox[{"Eigenvalues", "[", "HD", "]"}]}]}], "==", 
    RowBox[{"FullSimplify", "[", "ED", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8566778530705442`*^9, 3.8566780691983852`*^9}, {
  3.856687114637209*^9, 3.856687115699423*^9}},
 CellLabel->
  "In[689]:=",ExpressionUUID->"d4e829e4-df31-4f22-9608-f2daae529abf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"]}], "v"},
     {"v", 
      RowBox[{
       FractionBox["g", "2"], "+", 
       FractionBox["g", 
        RowBox[{"2", " ", "LL"}]], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "+", 
       FractionBox["U", "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.85667786625325*^9, 3.856677979460834*^9}, {
   3.856678015813657*^9, 3.8566780706096888`*^9}, 3.8566821936035347`*^9, 
   3.856685681847756*^9, 3.8566871163471947`*^9, 3.856701406121295*^9, 
   3.8567576091063337`*^9, 3.8584886778851137`*^9, 3.858492271331316*^9},
 CellLabel->
  "Out[690]//MatrixForm=",ExpressionUUID->"b40b6f8d-3352-42ae-a3ec-\
636c63128822"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"g", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "LL", "-", 
       SuperscriptBox["LL", "2"]}], ")"}]}], "+", 
    RowBox[{"LL", " ", "U"}], "-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"g", "+", 
         RowBox[{"g", " ", "LL"}], "+", 
         RowBox[{"LL", " ", "U"}]}], ")"}], "2"], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox["LL", "2"], " ", 
       SuperscriptBox["v", "2"]}]}]]}], 
   RowBox[{"4", " ", "LL"}]], "\[Equal]", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"g", "-", 
     RowBox[{"g", " ", "LL"}], "+", "U", "-", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"g", "+", "U"}], ")"}], "2"], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["v", "2"]}]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.85667786625325*^9, 3.856677979460834*^9}, {
   3.856678015813657*^9, 3.8566780706096888`*^9}, 3.8566821936035347`*^9, 
   3.856685681847756*^9, 3.8566871163471947`*^9, 3.856701406121295*^9, 
   3.8567576091063337`*^9, 3.8584886778851137`*^9, 3.858492271460701*^9},
 CellLabel->
  "Out[692]=",ExpressionUUID->"0476a2f1-ea29-4c24-8531-dca62ae2162b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "58"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"expr", "=", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ED", ",", 
        RowBox[{"{", 
         RowBox[{"U", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "//", 
      "Normal"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{"expr", "==", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], " ", 
       RowBox[{"LL", "/", "2"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", "U"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"v", "^", "2"}], " ", 
       RowBox[{"\[Alpha]", "/", 
        RowBox[{"U", "^", "2"}]}]}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"expr", "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Alpha]"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "-", 
     RowBox[{"J", "/", "4"}], "+", 
     RowBox[{"J", " ", 
      RowBox[{"\[Alpha]", "/", 
       RowBox[{"(", 
        RowBox[{"2", "U"}], ")"}]}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856678049432748*^9, 3.856678169641253*^9}, {
  3.856755849820416*^9, 3.856755850635743*^9}},
 CellLabel->
  "In[693]:=",ExpressionUUID->"2913c6fe-b032-48d5-9eb3-1aa4807c57f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856678079584093*^9, 3.8566781699817038`*^9}, 
   3.8566856819624662`*^9, 3.856687118584366*^9, 3.856701406218381*^9, 
   3.856757609216341*^9, 3.8584886780426483`*^9, 3.858492271482883*^9},
 CellLabel->
  "Out[694]=",ExpressionUUID->"8ef0e657-4646-4dc4-8bf3-42e1cdd80c8d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856678079584093*^9, 3.8566781699817038`*^9}, 
   3.8566856819624662`*^9, 3.856687118584366*^9, 3.856701406218381*^9, 
   3.856757609216341*^9, 3.8584886780426483`*^9, 3.8584922714898853`*^9},
 CellLabel->
  "Out[695]=",ExpressionUUID->"857116d8-856c-4781-bbea-ea90ad3a2707"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "59"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ESph", "=", 
     RowBox[{"ES", "=", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Alpha]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"LL", "-", "2"}], ")"}], "/", "2"}]}], "-", 
        RowBox[{"8", 
         RowBox[{
          RowBox[{"v", "^", "2"}], "/", "U"}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"Root", "::", "sbr"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Off", "[", 
     RowBox[{"Series", "::", "nmer"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"No", " ", "order", " ", "2", " ", "term"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Expand", "@", 
    RowBox[{"First", "@", 
     RowBox[{"Normal", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Eigenvalues", "[", "HS", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"U", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ESx", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"First", "@", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Eigenvalues", "[", "HS", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"U", ",", "\[Infinity]", ",", "2"}], "}"}]}], 
         "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ES", "==", "ESx"}]}]}]], "Input",
 CellChangeTimes->{{3.856678194913578*^9, 3.856678297126337*^9}, {
   3.8566800352650433`*^9, 3.8566800911465883`*^9}, {3.85668012508527*^9, 
   3.856680125138027*^9}, {3.8566801838054857`*^9, 3.856680260494831*^9}, {
   3.8566802927781057`*^9, 3.856680314492249*^9}, {3.856680350091517*^9, 
   3.856680421123375*^9}, 3.856682058211732*^9, {3.856682212600993*^9, 
   3.856682261078066*^9}, {3.856687138188094*^9, 3.856687139162405*^9}},
 CellLabel->
  "In[696]:=",ExpressionUUID->"5a1bdf0b-553e-4639-b947-7fb0da3117c9"],

Cell[BoxData[
 RowBox[{
  FractionBox["g", "2"], "-", 
  FractionBox[
   RowBox[{"g", " ", "LL"}], "4"], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["g", "2"], " ", 
    SuperscriptBox["v", "2"]}], 
   SuperscriptBox["U", "3"]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["v", "2"]}], "U"], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SuperscriptBox["v", "4"]}], 
   SuperscriptBox["U", "3"]]}]], "Output",
 CellChangeTimes->{{3.856678271510192*^9, 3.856678297398572*^9}, {
   3.856680069972561*^9, 3.856680091920195*^9}, 3.856680125398986*^9, {
   3.8566801843989487`*^9, 3.856680260735364*^9}, {3.856680294038002*^9, 
   3.856680314737849*^9}, {3.8566803548676243`*^9, 3.856680422063116*^9}, {
   3.856682213032052*^9, 3.856682261385779*^9}, 3.856685682112721*^9, 
   3.856687139527977*^9, 3.856701406368389*^9, 3.856757609378372*^9, 
   3.8584886781532507`*^9, 3.85849227154608*^9},
 CellLabel->
  "Out[699]=",ExpressionUUID->"8f44cd95-90a1-496d-b98f-a318fcacdbe0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856678271510192*^9, 3.856678297398572*^9}, {
   3.856680069972561*^9, 3.856680091920195*^9}, 3.856680125398986*^9, {
   3.8566801843989487`*^9, 3.856680260735364*^9}, {3.856680294038002*^9, 
   3.856680314737849*^9}, {3.8566803548676243`*^9, 3.856680422063116*^9}, {
   3.856682213032052*^9, 3.856682261385779*^9}, 3.856685682112721*^9, 
   3.856687139527977*^9, 3.856701406368389*^9, 3.856757609378372*^9, 
   3.8584886781532507`*^9, 3.85849227155527*^9},
 CellLabel->
  "Out[701]=",ExpressionUUID->"16e1f728-1f73-4c47-b8c5-f16cd0932da6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "60"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Expand", "[", 
           RowBox[{"ES", "-", "ED"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"U", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}], "]"}],
        "/.", 
       RowBox[{"g", "->", 
        RowBox[{"(", 
         RowBox[{"2", "alpha"}], ")"}]}]}], ")"}], "/.", 
     RowBox[{
      RowBox[{"v", "^", "2"}], ":>", 
      RowBox[{"j", " ", 
       RowBox[{"U", "/", "8"}]}]}]}], ")"}], "==", 
   RowBox[{"alpha", "-", 
    RowBox[{"3", 
     RowBox[{"j", "/", "4"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8566805321273537`*^9, 3.85668064371799*^9}},
 CellLabel->
  "In[702]:=",ExpressionUUID->"25f2688b-e56b-46c9-b89d-217e9728ed69"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856680535662815*^9, 3.8566806439559507`*^9}, 
   3.8566856821738997`*^9, 3.856701406432314*^9, 3.856757609438405*^9, 
   3.8584886782287407`*^9, 3.8584922715680637`*^9},
 CellLabel->
  "Out[702]=",ExpressionUUID->"8bccc70d-12f0-49ae-bd61-f88eaa2ff77f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "61"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ESx", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"First", "@", 
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", "HS", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"U", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}]}]}], "/.", 
       RowBox[{"g", "->", 
        RowBox[{"(", 
         RowBox[{"2", "alpha"}], ")"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ESx", "/.", 
      RowBox[{"v", "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[CapitalGamma]", "/", 
          RowBox[{"(", 
           RowBox[{"\[Pi]", " ", "\[Rho]", " ", "U"}], ")"}]}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}]}], ")"}], "==", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "alpha"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"LL", "-", "2"}], ")"}], "/", "2"}]}], "-", 
      RowBox[{"8", 
       RowBox[{"\[CapitalGamma]", "/", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", " ", "\[Rho]", " ", 
          RowBox[{"U", "^", "2"}]}], ")"}]}]}], "-", 
      RowBox[{"32", "\[CapitalGamma]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Pi]", " ", "\[Rho]", " ", "alpha"}], ")"}], "^", "2"}],
           "-", 
          RowBox[{"4", "\[Pi]", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"\[CapitalGamma]", "/", "U"}], ")"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"U", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Pi]", " ", "\[Rho]", " ", "U"}], ")"}], "^", "3"}]}], 
         ")"}]}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8566805258648167`*^9, 3.856680529723411*^9}, {
  3.8566806458534937`*^9, 3.856680696969297*^9}, {3.856680727031708*^9, 
  3.8566808514725323`*^9}, {3.856680889759734*^9, 3.856680926873623*^9}},
 CellLabel->
  "In[703]:=",ExpressionUUID->"26d09a61-7fd1-4d3e-9183-eebe0963f240"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.856680927395093*^9, 3.85668568221941*^9, 
  3.856701406480213*^9, 3.8567576094861183`*^9, 3.858488678287335*^9, 
  3.8584922716409273`*^9},
 CellLabel->
  "Out[704]=",ExpressionUUID->"cce20be8-d628-4beb-8486-c757f06131d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "62"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EDx", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"First", "@", 
       RowBox[{"Normal", "@", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Eigenvalues", "[", "HD", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"U", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ED", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Alpha]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"LL", "-", "1"}], ")"}], "/", "2"}]}], "+", 
       RowBox[{
        RowBox[{"U", "/", "4"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[Alpha]", "/", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"\[Alpha]", "^", "2"}], "+", 
             RowBox[{"4", 
              RowBox[{"v", "^", "2"}]}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Alpha]", "^", "2"}], "+", 
          RowBox[{"4", 
           RowBox[{"v", "^", "2"}]}]}], "]"}], "/", "2"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"EDx", "==", "ED"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856681432207984*^9, 3.856681597259492*^9}},
 CellLabel->
  "In[705]:=",ExpressionUUID->"2af5151a-f028-468e-a3a9-b6cd0e4c4b0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["g", "LL"], "+", 
     FractionBox[
      RowBox[{"g", " ", "U"}], 
      SqrtBox[
       RowBox[{
        SuperscriptBox["g", "2"], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["v", "2"]}]}]]], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["g", "2"], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["v", "2"]}]}]], "-", 
     FractionBox[
      RowBox[{"g", " ", "U"}], 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["g", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "LL"}], ")"}], "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["LL", "2"], " ", 
         SuperscriptBox["v", "2"]}]}]]], "-", 
     FractionBox[
      RowBox[{"g", " ", "LL", " ", "U"}], 
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["g", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "LL"}], ")"}], "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["LL", "2"], " ", 
         SuperscriptBox["v", "2"]}]}]]], "-", 
     FractionBox[
      SqrtBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["g", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "LL"}], ")"}], "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["LL", "2"], " ", 
         SuperscriptBox["v", "2"]}]}]], "LL"]}], ")"}]}], "\[Equal]", 
  "0"}]], "Output",
 CellChangeTimes->{{3.856681438891075*^9, 3.856681591053164*^9}, 
   3.856685682281291*^9, 3.856701406542275*^9, 3.856757609549593*^9, 
   3.8584886786127777`*^9, 3.858492271962392*^9},
 CellLabel->
  "Out[707]=",ExpressionUUID->"c3a726b8-73d6-444d-80de-7d9af582de01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "63"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ESx", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"Simplify", "@", 
       RowBox[{"First", "@", 
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", "HS", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"U", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ES", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[Alpha]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"LL", "-", "2"}], ")"}], "/", "2"}]}], "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"\[Alpha]", "^", "2"}], "+", 
          RowBox[{"4", 
           RowBox[{"v", "^", "2"}]}]}], "]"}], "+", 
        RowBox[{
         RowBox[{"U", "/", "2"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", "^", "2"}], "+", 
            RowBox[{"2", 
             RowBox[{"v", "^", "2"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Alpha]", "^", "2"}], "+", 
            RowBox[{"4", 
             RowBox[{"v", "^", "2"}]}]}], ")"}]}]}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"ESx", "-", "ES"}], ")"}], "==", "0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856681630426179*^9, 3.8566817144828663`*^9}, {
  3.856681819583518*^9, 3.856681866343487*^9}, {3.856682452458537*^9, 
  3.8566825309139767`*^9}, {3.8566826390817957`*^9, 3.85668264480206*^9}, {
  3.856682677643145*^9, 3.8566827357163363`*^9}, {3.856682767005559*^9, 
  3.856682787763113*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"456d51ef-3ebc-41b2-a14e-fdad537488fd"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856681668919235*^9, 3.856681714782352*^9}, {
   3.85668182138447*^9, 3.8566818254232616`*^9}, {3.856681862812447*^9, 
   3.856681866968747*^9}, 3.856682299345872*^9, {3.8566824529558268`*^9, 
   3.856682531900949*^9}, 3.856682645421571*^9, {3.856682681695581*^9, 
   3.856682736556321*^9}, {3.856682776646366*^9, 3.856682788755418*^9}, 
   3.856685682587987*^9, 3.856701406848208*^9, 3.856757609864194*^9, 
   3.8584886787921352`*^9, 3.858492272132002*^9},
 CellLabel->
  "Out[710]=",ExpressionUUID->"666524f2-92b6-4b13-8398-eeafaf5d34db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "65"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"ESx", "-", "EDx"}], ",", 
         RowBox[{"{", 
          RowBox[{"v", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"g", "->", 
       RowBox[{"(", 
        RowBox[{"2", "alpha"}], ")"}]}]}], "/.", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "->", 
      RowBox[{"(", 
       RowBox[{"\[CapitalGamma]", "/", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", " ", "\[Rho]"}], " ", ")"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "@", 
     RowBox[{"Simplify", "[", 
      RowBox[{"%", ",", 
       RowBox[{"alpha", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"(", 
     RowBox[{"%", "==", 
      RowBox[{
       RowBox[{"U", "/", "2"}], "-", 
       RowBox[{
        RowBox[{"\[CapitalGamma]", "/", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", " ", "\[Rho]", " ", "alpha"}], " ", ")"}]}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", 
           RowBox[{"U", "/", 
            RowBox[{"(", 
             RowBox[{"2", "alpha"}], ")"}]}]}]}], ")"}]}]}]}], ")"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8566827906150084`*^9, 3.8566828359075737`*^9}, {
  3.8566828688842363`*^9, 3.8566829505481367`*^9}, {3.856682981163986*^9, 
  3.856683079235757*^9}, {3.856683117500327*^9, 3.856683133729189*^9}, {
  3.856686851140697*^9, 3.856686900960558*^9}},
 CellLabel->
  "In[711]:=",ExpressionUUID->"67025921-dfce-432f-9bc7-16dce22f6e35"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "LL"}], ")"}], "2"], "-", 
      RowBox[{"LL", " ", 
       SqrtBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "LL"}], ")"}], "2"]]}]}], ")"}], " ", 
    "\[CapitalGamma]"}], "\[Rho]"], "\[Equal]", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["alpha", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "LL"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", "LL", "+", 
       SqrtBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "LL"}], ")"}], "2"]]}], ")"}], " ", "\[Pi]"}], 
    "LL"], "+", 
   RowBox[{"alpha", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "LL"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "LL", "+", 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "LL"}], ")"}], "2"]]}], ")"}], " ", "\[Pi]", " ", 
    "U"}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"3", " ", "LL"}], "+", 
       SuperscriptBox["LL", "3"], "-", 
       RowBox[{
        SuperscriptBox["LL", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "LL"}], ")"}], "2"]]}], ")"}]}]}], ")"}], " ", 
     "U", " ", "\[CapitalGamma]"}], 
    RowBox[{"alpha", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "LL"}], ")"}], " ", "\[Rho]"}]]}]}]], "Output",
 CellChangeTimes->{{3.856682781339819*^9, 3.856682836121607*^9}, {
   3.856682887401451*^9, 3.8566829506828814`*^9}, {3.856682998503378*^9, 
   3.856683079809579*^9}, {3.85668311972398*^9, 3.856683134150126*^9}, 
   3.856685682646802*^9, {3.85668685349706*^9, 3.856686901293931*^9}, 
   3.8567014069204693`*^9, 3.856757609943904*^9, 3.858488679197736*^9, 
   3.858492272440296*^9},
 CellLabel->
  "Out[713]=",ExpressionUUID->"76c2d5fa-67ff-4d45-aea3-cf835e02692b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "66"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"EDx2", "=", 
     RowBox[{"First", "@", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"HD", "/.", 
             RowBox[{"U", "->", "g"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"g", "->", 
         RowBox[{"2", "alpha"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"ESx2", "=", 
     RowBox[{"First", "@", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"HS", "/.", 
             RowBox[{"U", "->", "g"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"v", ",", "0", ",", "2"}], "}"}]}], "]"}]}], "/.", 
        RowBox[{"g", "->", 
         RowBox[{"2", "alpha"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"EDx2", "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "alpha"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "-", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "alpha"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{"ESx2", "==", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "alpha"}], " ", 
      RowBox[{"LL", "/", "2"}]}], "-", 
     RowBox[{
      RowBox[{"v", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "alpha"}], ")"}]}], "+", "alpha", "-", 
     RowBox[{
      RowBox[{"Sqrt", "[", "2", "]"}], "v"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Eq", ".", " ", "67"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ESx2", "-", "EDx2"}], "==", 
     RowBox[{"alpha", "-", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", 
        RowBox[{"\[CapitalGamma]", "/", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", " ", "\[Rho]"}], ")"}]}]}], "]"}]}]}], "/.", 
    RowBox[{"\[CapitalGamma]", "->", 
     RowBox[{"\[Pi]", " ", "\[Rho]", " ", 
      RowBox[{"v", "^", "2"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.856683152820088*^9, 3.8566833960779533`*^9}},
 CellLabel->
  "In[714]:=",ExpressionUUID->"f4394102-c54b-4bc0-aa4e-0fc93dfdfa82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "+", 
   FractionBox["alpha", 
    RowBox[{"2", " ", "LL"}]], "-", 
   FractionBox[
    RowBox[{"alpha", " ", "LL"}], "2"], "-", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["alpha", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "LL"}]}], ")"}], "2"]}]], 
    RowBox[{"2", " ", "LL"}]], "-", 
   FractionBox[
    RowBox[{"LL", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["alpha", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "LL"}]}], ")"}], "2"]}]], " ", 
     SuperscriptBox["v", "2"]}], 
    RowBox[{
     SuperscriptBox["alpha", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "LL"}]}], ")"}], "2"]}]]}], "\[Equal]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"alpha", " ", "LL"}], "2"]}], "-", 
   FractionBox[
    SuperscriptBox["v", "2"], 
    RowBox[{"2", " ", "alpha"}]]}]}]], "Output",
 CellChangeTimes->{{3.856683192099041*^9, 3.856683218251564*^9}, {
   3.85668325010576*^9, 3.8566833967676363`*^9}, 3.856685682817425*^9, 
   3.856685968349873*^9, 3.856701407090632*^9, 3.856757610176179*^9, 
   3.858488679297278*^9, 3.858492272536249*^9},
 CellLabel->
  "Out[716]=",ExpressionUUID->"edcb8120-d656-4d7c-b157-e5e5f45bed67"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856683192099041*^9, 3.856683218251564*^9}, {
   3.85668325010576*^9, 3.8566833967676363`*^9}, 3.856685682817425*^9, 
   3.856685968349873*^9, 3.856701407090632*^9, 3.856757610176179*^9, 
   3.858488679297278*^9, 3.858492272544689*^9},
 CellLabel->
  "Out[717]=",ExpressionUUID->"f9b6832c-348a-47f5-b162-0022c1a57371"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["alpha", 
     RowBox[{"2", " ", "LL"}]]}], "+", 
   FractionBox[
    SqrtBox[
     RowBox[{
      SuperscriptBox["alpha", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "LL"}]}], ")"}], "2"]}]], 
    RowBox[{"2", " ", "LL"}]], "-", 
   RowBox[{
    SqrtBox["2"], " ", "v"}], "-", 
   FractionBox[
    SuperscriptBox["v", "2"], 
    RowBox[{"2", " ", "alpha"}]], "+", 
   FractionBox[
    RowBox[{"LL", " ", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["alpha", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "LL"}]}], ")"}], "2"]}]], " ", 
     SuperscriptBox["v", "2"]}], 
    RowBox[{
     SuperscriptBox["alpha", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "LL"}]}], ")"}], "2"]}]]}], "\[Equal]", 
  RowBox[{"alpha", "-", 
   RowBox[{
    SqrtBox["2"], " ", "v"}]}]}]], "Output",
 CellChangeTimes->{{3.856683192099041*^9, 3.856683218251564*^9}, {
   3.85668325010576*^9, 3.8566833967676363`*^9}, 3.856685682817425*^9, 
   3.856685968349873*^9, 3.856701407090632*^9, 3.856757610176179*^9, 
   3.858488679297278*^9, 3.858492272552622*^9},
 CellLabel->
  "Out[718]=",ExpressionUUID->"0eb89f08-32e4-4987-8e10-4a72b94ad67b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "70"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"JJ", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"8", 
      RowBox[{
       RowBox[{"v", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "\[Nu]", 
            RowBox[{"(", 
             RowBox[{"2", "-", "\[Nu]"}], ")"}]}], "-", "3"}], ")"}], "U"}], 
        ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{"v", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"-", "\[Epsilon]"}], ")"}]}]}], "+", 
        RowBox[{"2", 
         RowBox[{
          RowBox[{"v", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"U", "+", "\[Epsilon]"}], ")"}]}]}]}], "/.", 
       RowBox[{"\[Epsilon]", "->", 
        RowBox[{"U", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "\[Nu]"}], ")"}]}]}]}], ")"}], "]"}],
     "==", "JJ"}]}]}]], "Input",
 CellChangeTimes->{{3.856685472408112*^9, 3.856685517091751*^9}, {
  3.856685866180418*^9, 3.8566859582052717`*^9}, {3.856686226662778*^9, 
  3.856686234519655*^9}},
 CellLabel->
  "In[719]:=",ExpressionUUID->"cc249492-b455-421e-833c-90e2b9c7255e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"8", " ", 
    SuperscriptBox["v", "2"]}], 
   RowBox[{
    RowBox[{"3", " ", "U"}], "-", 
    RowBox[{"8", " ", "U", " ", "\[Nu]"}], "+", 
    RowBox[{"4", " ", "U", " ", 
     SuperscriptBox["\[Nu]", "2"]}]}]]}]], "Output",
 CellChangeTimes->{{3.85668623229058*^9, 3.8566862350227118`*^9}, 
   3.856701407175577*^9, 3.85675761020026*^9, 3.858488679339531*^9, 
   3.8584922725727377`*^9},
 CellLabel->
  "Out[719]=",ExpressionUUID->"488315b0-5d7a-4804-8cd0-2efb1cdcd3bf"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.85668623229058*^9, 3.8566862350227118`*^9}, 
   3.856701407175577*^9, 3.85675761020026*^9, 3.858488679339531*^9, 
   3.858492272579855*^9},
 CellLabel->
  "Out[720]=",ExpressionUUID->"d5c47f56-2e51-4ef8-b8f3-f9799aa6d42a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "54"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HSeff", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ES1", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", "v", ",", "v", 
         ",", "v", ",", "v"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", 
         RowBox[{"ES0", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", "0", ",", "0", 
         ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", 
         RowBox[{"ES0p", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", "0", ",", "0"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "0", ",", 
         RowBox[{"ES2", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"ES2p", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HSeff0", "=", 
     RowBox[{"HSeff", "=", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{"HSeff", ",", 
         RowBox[{"{", 
          RowBox[{"LL", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "HSeff", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HSeff", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"HSeff", "/.", 
       RowBox[{"\[Epsilon]", "->", 
        RowBox[{"U", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "\[Nu]"}], ")"}]}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "HSeff", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", "68"}], "a"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ES", "=", 
     RowBox[{"Normal", "@", 
      RowBox[{"First", "@", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Eigenvalues", "[", "HSeff", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"U", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"ES", "==", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"LL", "-", "2"}], ")"}], "/", "2"}]}], "+", 
      RowBox[{"8", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"U", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", "\[Nu]", 
             RowBox[{"(", 
              RowBox[{"\[Nu]", "-", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856685341041453*^9, 3.856685428801897*^9}, {
  3.856685990732958*^9, 3.8566860564110413`*^9}, {3.856686111771022*^9, 
  3.8566861164725237`*^9}, {3.856686960911886*^9, 3.856686964415455*^9}, {
  3.856687002525922*^9, 3.8566870480837173`*^9}, {3.856688340436314*^9, 
  3.856688343335638*^9}},
 CellLabel->
  "In[721]:=",ExpressionUUID->"1ec0ae3b-c87e-4691-ac0a-116501b55062"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["g", "2"], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"]}], "v", "v", "v", "v"},
     {"v", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"g", " ", "LL"}], "4"]}], "-", "\[Epsilon]"}], "0", "0", "0"},
     {"v", "0", 
      RowBox[{"g", "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "-", "\[Epsilon]"}], "0", "0"},
     {"v", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"g", " ", "LL"}], "4"]}], "+", "U", "+", "\[Epsilon]"}], "0"},
     {"v", "0", "0", "0", 
      RowBox[{"g", "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.856687024021596*^9, 3.856687048442278*^9}, 
   3.85668714847193*^9, {3.8566883481879*^9, 3.856688360652063*^9}, 
   3.856701407204163*^9, 3.856757610224105*^9, 3.8584886794294577`*^9, 
   3.858492272645763*^9},
 CellLabel->
  "Out[723]//MatrixForm=",ExpressionUUID->"f86d7900-9b8c-4dd8-b6f0-\
466c0d64b661"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["g", "2"], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"]}], "v", "v", "v", "v"},
     {"v", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"g", " ", "LL"}], "4"]}], "-", 
       FractionBox["U", "2"], "+", 
       RowBox[{"U", " ", "\[Nu]"}]}], "0", "0", "0"},
     {"v", "0", 
      RowBox[{"g", "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "-", 
       FractionBox["U", "2"], "+", 
       RowBox[{"U", " ", "\[Nu]"}]}], "0", "0"},
     {"v", "0", "0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"g", " ", "LL"}], "4"]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "U"}], "2"], "-", 
       RowBox[{"U", " ", "\[Nu]"}]}], "0"},
     {"v", "0", "0", "0", 
      RowBox[{"g", "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "+", 
       FractionBox[
        RowBox[{"3", " ", "U"}], "2"], "-", 
       RowBox[{"U", " ", "\[Nu]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.856687024021596*^9, 3.856687048442278*^9}, 
   3.85668714847193*^9, {3.8566883481879*^9, 3.856688360652063*^9}, 
   3.856701407204163*^9, 3.856757610224105*^9, 3.8584886794294577`*^9, 
   3.8584922726533413`*^9},
 CellLabel->
  "Out[725]//MatrixForm=",ExpressionUUID->"620676c0-1a10-4e67-b3fd-\
35a0f5c8ae1d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856687024021596*^9, 3.856687048442278*^9}, 
   3.85668714847193*^9, {3.8566883481879*^9, 3.856688360652063*^9}, 
   3.856701407204163*^9, 3.856757610224105*^9, 3.8584886794294577`*^9, 
   3.858492272827128*^9},
 CellLabel->
  "Out[727]=",ExpressionUUID->"cb599b90-b063-4d91-b207-b022c7ece60b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "against", " ", "ESph"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ES", "/.", 
      RowBox[{"\[Nu]", "->", "1"}]}], ")"}], "==", "ESph"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.856686916491233*^9, 3.8566869198078623`*^9}, {
  3.8566871442743883`*^9, 3.856687178311462*^9}},
 CellLabel->
  "In[728]:=",ExpressionUUID->"1251ae1f-a866-4415-aa44-805e4967350b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.8566869203241043`*^9, 3.856687055154525*^9, {3.856687144942854*^9, 
   3.856687178704233*^9}, 3.856688370749033*^9, 3.856701407594564*^9, 
   3.856757610637672*^9, 3.858488679632378*^9, 3.858492272844722*^9},
 CellLabel->
  "Out[728]=",ExpressionUUID->"2d826491-e06f-4315-9e74-1ca5fb489862"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "42"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HDeff", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ED1", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", 
         RowBox[{"v", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"v", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
         RowBox[{"ED0", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", "0"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"v", "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0", ",", 
         RowBox[{"ED2", "[", 
          RowBox[{
           RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}]}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HDeff0", "=", 
     RowBox[{"HDeff", "=", 
      RowBox[{"Normal", "@", 
       RowBox[{"Series", "[", 
        RowBox[{"HDeff", ",", 
         RowBox[{"{", 
          RowBox[{"LL", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "HDeff", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HDeff", "=", 
     RowBox[{"Expand", "[", 
      RowBox[{"HDeff", "/.", 
       RowBox[{"\[Epsilon]", "->", 
        RowBox[{"U", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], "-", "\[Nu]"}], ")"}]}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "HDeff", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Eq", ".", " ", "68"}], "b"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ED", "=", 
    RowBox[{"Normal", "@", 
     RowBox[{"First", "@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Eigenvalues", "[", "HDeff", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"U", ",", "\[Infinity]", ",", "1"}], "}"}]}], "]"}]}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"ED", "==", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Alpha]"}], " ", 
       RowBox[{"LL", "/", "2"}]}], "+", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"v", "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"U", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", "\[Nu]", 
             RowBox[{"(", 
              RowBox[{"\[Nu]", "-", "2"}], ")"}]}]}], ")"}]}], ")"}]}]}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856686136776355*^9, 3.856686191698338*^9}, {
  3.856687620658134*^9, 3.85668764415527*^9}, {3.856688378496028*^9, 
  3.856688379877575*^9}},
 CellLabel->
  "In[729]:=",ExpressionUUID->"71b05b9f-5644-49c6-bbd1-b86723c65390"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"]}], 
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]]},
     {
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{
       FractionBox["g", "2"], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "-", "\[Epsilon]"}], "0"},
     {
      FractionBox["v", 
       SqrtBox["2"]], "0", 
      RowBox[{
       FractionBox["g", "2"], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "+", "U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.856686193084098*^9, 3.8566871819664907`*^9, 3.856687220976967*^9, {
   3.856687639084422*^9, 3.856687656723547*^9}, 3.856688380379876*^9, 
   3.856701407620639*^9, 3.856757610659309*^9, 3.85848867968244*^9, 
   3.858492272906033*^9},
 CellLabel->
  "Out[731]//MatrixForm=",ExpressionUUID->"6b0a8d40-cb49-484d-901c-\
cc3efa191fa5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"]}], 
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]]},
     {
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{
       FractionBox["g", "2"], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "-", 
       FractionBox["U", "2"], "+", 
       RowBox[{"U", " ", "\[Nu]"}]}], "0"},
     {
      FractionBox["v", 
       SqrtBox["2"]], "0", 
      RowBox[{
       FractionBox["g", "2"], "-", 
       FractionBox[
        RowBox[{"g", " ", "LL"}], "4"], "+", 
       FractionBox[
        RowBox[{"3", " ", "U"}], "2"], "-", 
       RowBox[{"U", " ", "\[Nu]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.856686193084098*^9, 3.8566871819664907`*^9, 3.856687220976967*^9, {
   3.856687639084422*^9, 3.856687656723547*^9}, 3.856688380379876*^9, 
   3.856701407620639*^9, 3.856757610659309*^9, 3.85848867968244*^9, 
   3.8584922729186277`*^9},
 CellLabel->
  "Out[733]//MatrixForm=",ExpressionUUID->"7a1eb121-aebb-43d0-aa6d-\
b068606f9d52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"g", " ", "LL"}], "4"]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["v", "2"]}], 
   RowBox[{"U", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"8", " ", "\[Nu]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.856686193084098*^9, 3.8566871819664907`*^9, 3.856687220976967*^9, {
   3.856687639084422*^9, 3.856687656723547*^9}, 3.856688380379876*^9, 
   3.856701407620639*^9, 3.856757610659309*^9, 3.85848867968244*^9, 
   3.858492272930575*^9},
 CellLabel->
  "Out[734]=",ExpressionUUID->"a521dad2-657a-48ee-bb54-a9e600018d67"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856686193084098*^9, 3.8566871819664907`*^9, 3.856687220976967*^9, {
   3.856687639084422*^9, 3.856687656723547*^9}, 3.856688380379876*^9, 
   3.856701407620639*^9, 3.856757610659309*^9, 3.85848867968244*^9, 
   3.858492272935013*^9},
 CellLabel->
  "Out[735]=",ExpressionUUID->"c513d651-3abc-4655-aa96-99ae66a7e209"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "against", " ", "EDph"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"ED", "/.", 
     RowBox[{"\[Nu]", "->", "1"}]}], ")"}], "==", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{"EDph", ",", 
      RowBox[{"{", 
       RowBox[{"U", ",", "\[Infinity]", ",", "1"}], "}"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.856687185734741*^9, 3.8566871899085903`*^9}, {
  3.856687247325603*^9, 3.856687274833803*^9}},
 CellLabel->
  "In[736]:=",ExpressionUUID->"0f9d00a0-4be7-49b9-829f-7233af918083"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85668719014544*^9, 3.856687222978951*^9, {3.856687254067532*^9, 
   3.856687275114912*^9}, 3.856701407705715*^9, 3.856757610745228*^9, 
   3.858488679761545*^9, 3.858492272977072*^9},
 CellLabel->
  "Out[736]=",ExpressionUUID->"8ff9df62-7723-492a-8ee5-8caff07d911f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "69"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"ES", "-", "ED"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "==", 
     RowBox[{"\[Alpha]", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "/", "4"}], ")"}], "JJ"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856686209315254*^9, 3.8566862738453407`*^9}},
 CellLabel->
  "In[737]:=",ExpressionUUID->"218abda1-7f7b-4190-9d7e-ae23e3c24d2b"],

Cell[BoxData[
 RowBox[{
  FractionBox["g", "2"], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox["v", "2"]}], 
   RowBox[{"U", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"8", " ", "\[Nu]"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Nu]", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.856686210631959*^9, 3.856686213791771*^9}, {
   3.8566862489156923`*^9, 3.856686275230763*^9}, 3.856701407713196*^9, 
   3.8567576107538967`*^9, 3.8584886797819366`*^9, 3.8584922730244904`*^9},
 CellLabel->
  "Out[737]=",ExpressionUUID->"4c0fc87a-d156-48df-8965-50417a7c1dac"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856686210631959*^9, 3.856686213791771*^9}, {
   3.8566862489156923`*^9, 3.856686275230763*^9}, 3.856701407713196*^9, 
   3.8567576107538967`*^9, 3.8584886797819366`*^9, 3.858492273029262*^9},
 CellLabel->
  "Out[738]=",ExpressionUUID->"aea6336f-725d-4998-ae40-fbae2cc5429d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "71"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"HZBW", "=", 
   RowBox[{"HQD", "-", 
    RowBox[{"\[CapitalDelta]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}], "+", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"AN", ",", "DO"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"AN", ",", "UP"}], "]"}]}], "]"}]}], ")"}]}], "-", 
    "\[Epsilon]"}]}]}]], "Input",
 CellChangeTimes->{{3.856689186513007*^9, 3.856689273110079*^9}, {
  3.8566893570246*^9, 3.8566893577345333`*^9}, {3.856699780266975*^9, 
  3.85669978039559*^9}, {3.8567601497878103`*^9, 3.85676014994489*^9}},
 CellLabel->
  "In[739]:=",ExpressionUUID->"6bd47761-bb30-4fc6-a545-5125938a64e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[Epsilon]"}], "-", 
  RowBox[{"\[CapitalDelta]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"F", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TagBox[
         StyleBox[
          TemplateBox[{"F", 
            RowBox[{
              TagBox[
               StyleBox[
               "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
               StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm]}], ")"}]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "+", 
  RowBox[{"v", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"F", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "+", 
  RowBox[{"\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"q", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm]}]}], ")"}]}], "-", 
  RowBox[{"U", " ", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"q", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm]}]}]}]], "Output",
 CellChangeTimes->{{3.856689250247311*^9, 3.8566892734413443`*^9}, 
   3.8566893585822983`*^9, 3.8567014077465057`*^9, 3.856757610782073*^9, {
   3.856760208385735*^9, 3.856760219048081*^9}, 3.858488679856285*^9, 
   3.858492273041086*^9},
 CellLabel->
  "Out[739]=",ExpressionUUID->"051b5f76-d3b4-4684-b33d-ac7d3ff38790"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "72"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"qsbasisvc", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "[", "]"}], ",", 
       RowBox[{"F", "[", "]"}]}], "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"CR", ",", "UP"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"F", "[", 
        RowBox[{"CR", ",", "UP"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"bvc", "=", 
    RowBox[{"Map", "[", 
     RowBox[{"ops2vc", ",", "bz"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"HZBW", ",", "bvc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856689278106819*^9, 3.8566893456248207`*^9}, {
  3.85668942642964*^9, 3.856689465068766*^9}, {3.8566895028003607`*^9, 
  3.8566895077106447`*^9}, {3.8566895568762207`*^9, 3.8566895678818693`*^9}, {
  3.85669978651297*^9, 3.856699786670961*^9}},
 CellLabel->
  "In[740]:=",ExpressionUUID->"f60ce97f-68f4-467b-9619-553dbb31804e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.856689316706498*^9, 3.85668935994949*^9}, {
   3.856689435690234*^9, 3.856689509444969*^9}, 3.856701407777932*^9, 
   3.8567576108116198`*^9, {3.856760208984415*^9, 3.856760219525791*^9}, 
   3.858488680064432*^9, 3.858492273117799*^9},
 CellLabel->
  "Out[742]=",ExpressionUUID->"45610e6b-a709-40c2-9351-1ccfb208a874"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "\[CapitalDelta]"}], "v", "0"},
     {
      RowBox[{"-", "\[CapitalDelta]"}], "0", "0", 
      RowBox[{"-", "v"}]},
     {"v", "0", 
      RowBox[{"-", "\[Epsilon]"}], "0"},
     {"0", 
      RowBox[{"-", "v"}], "0", 
      RowBox[{"U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.856689316706498*^9, 3.85668935994949*^9}, {
   3.856689435690234*^9, 3.856689509444969*^9}, 3.856701407777932*^9, 
   3.8567576108116198`*^9, {3.856760208984415*^9, 3.856760219525791*^9}, 
   3.858488680064432*^9, 3.85849227313416*^9},
 CellLabel->
  "Out[744]//MatrixForm=",ExpressionUUID->"2400843c-42bd-4845-a3bb-\
8addacf012f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "73"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "UP"}], "]"}], "+", 
          RowBox[{"nc", "[", 
           RowBox[{
            RowBox[{"q", "[", 
             RowBox[{"CR", ",", "UP"}], "]"}], ",", 
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "UP"}], "]"}], ",", 
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q", "[", 
           RowBox[{"CR", ",", "UP"}], "]"}], "-", 
          RowBox[{"nc", "[", 
           RowBox[{
            RowBox[{"q", "[", 
             RowBox[{"CR", ",", "UP"}], "]"}], ",", 
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "UP"}], "]"}], ",", 
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"F", "[", 
        RowBox[{"CR", ",", "UP"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"bvc", "=", 
    RowBox[{"Map", "[", 
     RowBox[{"ops2vc", ",", "bz"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"HZBW", ",", "bvc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856689516527042*^9, 3.856689577097158*^9}, {
   3.856699795281057*^9, 3.8566997954408293`*^9}, {3.856757088441967*^9, 
   3.856757091774373*^9}, 3.8567590419326067`*^9, {3.856760200114688*^9, 
   3.85676020645228*^9}},
 CellLabel->
  "In[745]:=",ExpressionUUID->"0483641d-e280-40ed-8461-6d04fdedcb50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm]}], "}"}]], "Output",
 CellChangeTimes->{3.856689578190546*^9, 3.856701407791897*^9, 
  3.856757610840867*^9, 3.8567590440348587`*^9, 3.856760220533345*^9, 
  3.858488680176291*^9, 3.8584922731640873`*^9},
 CellLabel->
  "Out[746]=",ExpressionUUID->"44ce2d94-b971-4419-88bf-9b4d6f4cdd54"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "\[CapitalDelta]"}], "0", 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}]},
     {"0", "\[CapitalDelta]", 
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]]},
     {
      FractionBox["v", 
       SqrtBox["2"]], 
      FractionBox["v", 
       SqrtBox["2"]], 
      RowBox[{"-", "\[Epsilon]"}], "0"},
     {
      RowBox[{"-", 
       FractionBox["v", 
        SqrtBox["2"]]}], 
      FractionBox["v", 
       SqrtBox["2"]], "0", 
      RowBox[{"U", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.856689578190546*^9, 3.856701407791897*^9, 
  3.856757610840867*^9, 3.8567590440348587`*^9, 3.856760220533345*^9, 
  3.858488680176291*^9, 3.858492273246056*^9},
 CellLabel->
  "Out[748]//MatrixForm=",ExpressionUUID->"a914e79a-bfef-433d-bc8b-\
e77ce53dc93e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "74"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"nc", "[", 
           RowBox[{
            RowBox[{"q", "[", 
             RowBox[{"CR", ",", "UP"}], "]"}], ",", 
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}], "-", 
          RowBox[{"nc", "[", 
           RowBox[{
            RowBox[{"q", "[", 
             RowBox[{"CR", ",", "DO"}], "]"}], ",", 
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "UP"}], "]"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"nc", "[", 
           RowBox[{
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "UP"}], "]"}], ",", 
            RowBox[{"F", "[", 
             RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"nc", "[", 
            RowBox[{
             RowBox[{"F", "[", 
              RowBox[{"CR", ",", "UP"}], "]"}], ",", 
             RowBox[{"F", "[", 
              RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}]}], ")"}]}], "/", 
        RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"nc", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"CR", ",", "UP"}], "]"}], ",", 
              RowBox[{"F", "[", 
               RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"q", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"nc", "[", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"CR", ",", "UP"}], "]"}], ",", 
              RowBox[{"F", "[", 
               RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}]}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}]}], "\[IndentingNewLine]",
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"bvc", "=", 
    RowBox[{"Map", "[", 
     RowBox[{"ops2vc", ",", "bz"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"Expand", "@", 
      RowBox[{"matrixrepresentationvc", "[", 
       RowBox[{"HZBW", ",", "bvc"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"MatrixForm", "[", "mat", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.85668965551751*^9, 3.856689797473793*^9}, {
  3.856699812985043*^9, 3.856699813174505*^9}, {3.856760266776574*^9, 
  3.8567603010226707`*^9}, {3.85676036978446*^9, 3.856760380554694*^9}, {
  3.8567605883704767`*^9, 3.856760602993167*^9}},
 CellLabel->
  "In[749]:=",ExpressionUUID->"d82b5d8f-0397-4c31-9c3d-93cdebd57cc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[FilledRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[0, 1, 1, 0]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      RowBox[{"\<\"-\"\>", 
       TagBox[
        RowBox[{
         TagBox[
          StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[1, 0, 0]],
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
         TagBox[
          StyleBox["\<\"\[EmptyRectangle]\"\>",
           FontColor->RGBColor[0, 0, 1]],
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
         TagBox[
          StyleBox["\<\"\[RightAngleBracket]\"\>",
           FontColor->RGBColor[0, 1, 0]],
          StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
        DisplayForm]}],
      -Sneg`vc[0, 0, 0, 0]], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "+", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]], ",", 
   FractionBox[
    RowBox[{
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[EmptyRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm], "-", 
     TagBox[
      RowBox[{
       TagBox[
        StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[1, 0, 0]],
        StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
       TagBox[
        StyleBox["\<\"\[FilledRectangle]\"\>",
         FontColor->RGBColor[0, 0, 1]],
        StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
       TagBox[
        StyleBox["\<\"\[RightAngleBracket]\"\>",
         FontColor->RGBColor[0, 1, 0]],
        StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
      DisplayForm]}], 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{{3.8566897666377373`*^9, 3.856689797549312*^9}, 
   3.856701407844455*^9, 3.856757950004198*^9, {3.856760254682941*^9, 
   3.856760301172471*^9}, {3.8567603763918533`*^9, 3.8567603814215918`*^9}, {
   3.856760598050589*^9, 3.85676060324993*^9}, 3.858488680254965*^9, 
   3.858492273361782*^9},
 CellLabel->
  "Out[750]=",ExpressionUUID->"73655c52-5233-45d3-b880-75da8c2733cf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "v", "v", "v", "v"},
     {"v", 
      RowBox[{
       RowBox[{"-", "\[CapitalDelta]"}], "-", "\[Epsilon]"}], "0", "0", "0"},
     {"v", "0", 
      RowBox[{"\[CapitalDelta]", "-", "\[Epsilon]"}], "0", "0"},
     {"v", "0", "0", 
      RowBox[{"U", "-", "\[CapitalDelta]", "+", "\[Epsilon]"}], "0"},
     {"v", "0", "0", "0", 
      RowBox[{"U", "+", "\[CapitalDelta]", "+", "\[Epsilon]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8566897666377373`*^9, 3.856689797549312*^9}, 
   3.856701407844455*^9, 3.856757950004198*^9, {3.856760254682941*^9, 
   3.856760301172471*^9}, {3.8567603763918533`*^9, 3.8567603814215918`*^9}, {
   3.856760598050589*^9, 3.85676060324993*^9}, 3.858488680254965*^9, 
   3.858492273394478*^9},
 CellLabel->
  "Out[752]//MatrixForm=",ExpressionUUID->"6f618322-c6fd-406f-a417-\
f19ccc825358"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "A1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"commutator", "[", 
     RowBox[{
      RowBox[{"B", "[", "3", "]"}], ",", 
      RowBox[{"Bdag", "[", "3", "]"}]}], "]"}], "==", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"1", "/", "3"}], " ", 
      RowBox[{"Nu", "[", "3", "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.856611784786639*^9, 3.856611867564474*^9}},
 CellLabel->
  "In[753]:=",ExpressionUUID->"7f1fe9a2-37d0-410d-8e34-f3652bf6de50"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566117944423113`*^9, 3.856611842250298*^9}, 
   3.8566119141571417`*^9, 3.85661959172055*^9, 3.8566654666352663`*^9, 
   3.8566667584802237`*^9, 3.8566668824110727`*^9, 3.856667030871808*^9, 
   3.8566677136082*^9, 3.856667835745503*^9, 3.856671542326757*^9, 
   3.856685682910623*^9, 3.8567014079070597`*^9, 3.8567579500502443`*^9, 
   3.858488680349999*^9, 3.858492273456224*^9},
 CellLabel->
  "Out[753]=",ExpressionUUID->"e2014863-dffa-499a-bcff-13ed6ad599df"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"fdag\[Psi]", "[", 
      RowBox[{"\[Sigma]_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"fdag", "[", 
        RowBox[{"LL", ",", "\[Sigma]"}], "]"}], ",", 
       RowBox[{"\[Psi]", "[", 
        RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"f\[Psi]", "[", 
      RowBox[{"\[Sigma]_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"zeroonvac", "@", 
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"f", "[", 
         RowBox[{"LL", ",", "\[Sigma]"}], "]"}], ",", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856612047297632*^9, 3.8566120479856987`*^9}, {
   3.85661298508006*^9, 3.856613064830443*^9}, {3.856620123564739*^9, 
   3.8566201284498672`*^9}, 3.856620205842882*^9},
 CellLabel->
  "In[754]:=",ExpressionUUID->"287597f7-11fa-4302-b3e9-c7c04666489f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B5"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"test", "[", 
     RowBox[{"LL_", ",", "\[Sigma]_"}], "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"fdag", "[", 
         RowBox[{"LL", ",", "\[Sigma]"}], "]"}], ",", 
        RowBox[{"f", "[", 
         RowBox[{"LL", ",", "\[Sigma]"}], "]"}]}], "]"}], "==", 
      RowBox[{
       RowBox[{
        RowBox[{"Nu", "[", 
         RowBox[{"LL", ",", "\[Sigma]"}], "]"}], "/", "LL"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "LL"}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "!=", "j"}], ",", 
            RowBox[{"nc", "[", 
             RowBox[{
              RowBox[{"c", "[", 
               RowBox[{"CR", ",", "i", ",", "\[Sigma]"}], "]"}], ",", 
              RowBox[{"c", "[", 
               RowBox[{"AN", ",", "j", ",", "\[Sigma]"}], "]"}]}], "]"}], ",",
             "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "LL"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "LL"}], "}"}]}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"4", ",", "UP"}], "]"}], ",", 
     RowBox[{"test", "[", 
      RowBox[{"5", ",", "UP"}], "]"}], ",", 
     RowBox[{"test", "[", 
      RowBox[{"6", ",", "UP"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.856613160270404*^9, 3.856613212921753*^9}, {
  3.856613263486042*^9, 3.856613401681501*^9}},
 CellLabel->
  "In[756]:=",ExpressionUUID->"813116a7-6f83-4908-a8f2-0a909e6e24a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.8566131900937967`*^9, 3.856613213367868*^9}, 
   3.856613270849375*^9, {3.856613312130538*^9, 3.856613402123045*^9}, 
   3.856619595308243*^9, 3.856620247271372*^9, 3.856665466691412*^9, 
   3.856666758519719*^9, 3.8566668824482327`*^9, 3.85666703090961*^9, 
   3.856667720429277*^9, 3.856667835782988*^9, 3.856671542366827*^9, 
   3.8566856829413548`*^9, 3.856701407939872*^9, 3.8567579500804253`*^9, 
   3.8584886804394207`*^9, 3.8584922735342827`*^9},
 CellLabel->
  "Out[757]=",ExpressionUUID->"350f76df-2b5f-4d8a-9feb-99507891ab4d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B6"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"C2", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"LL", "-", "M"}], ")"}], "/", "LL"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"zeroonvac", " ", "@", " ", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"conj", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{"fdag\[Psi]", "[", 
            RowBox[{"UP", ",", "M", ",", "LL"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{"Expand", "[", 
          RowBox[{"fdag\[Psi]", "[", 
           RowBox[{"UP", ",", "M", ",", "LL"}], "]"}], "]"}]}], "]"}]}], "==", 
      RowBox[{"C2", "[", 
       RowBox[{"M", ",", "LL"}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.856617687502787*^9, 3.8566178079098597`*^9}, {
  3.85661985764983*^9, 3.856619858531261*^9}},
 CellLabel->
  "In[758]:=",ExpressionUUID->"30dd2d27-9da6-4226-94cd-be23ac244055"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"test", "[", 
    RowBox[{"m", ",", "3"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"test", "[", 
    RowBox[{"m", ",", "4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "2"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.856617747546607*^9, 3.856617757671276*^9}, {
  3.856617791701374*^9, 3.856617813534083*^9}, {3.856619651045055*^9, 
  3.856619651313673*^9}},
 CellLabel->
  "In[760]:=",ExpressionUUID->"7697464a-8c2d-457d-aba8-5f710b2c5c9c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856617751744739*^9, 3.856617818882412*^9}, 
   3.85661960651737*^9, 3.856619655807468*^9, 3.856620248185131*^9, 
   3.856665466757972*^9, 3.856666758588925*^9, 3.856666882500051*^9, 
   3.856667031018219*^9, 3.856667721500524*^9, 3.8566678358494253`*^9, 
   3.856671542436151*^9, 3.856685683000136*^9, 3.8567014080012407`*^9, 
   3.856757950142253*^9, 3.858488680517604*^9, 3.858492273636121*^9},
 CellLabel->
  "Out[760]=",ExpressionUUID->"5fd52fcb-fbd6-416d-9476-306d999b5162"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.856617751744739*^9, 3.856617818882412*^9}, 
   3.85661960651737*^9, 3.856619655807468*^9, 3.856620248185131*^9, 
   3.856665466757972*^9, 3.856666758588925*^9, 3.856666882500051*^9, 
   3.856667031018219*^9, 3.856667721500524*^9, 3.8566678358494253`*^9, 
   3.856671542436151*^9, 3.856685683000136*^9, 3.8567014080012407`*^9, 
   3.856757950142253*^9, 3.858488680517604*^9, 3.8584922761746807`*^9},
 CellLabel->
  "Out[761]=",ExpressionUUID->"96ea65ec-660f-422c-8914-f227dc6d22da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.856617751744739*^9, 3.856617818882412*^9}, 
   3.85661960651737*^9, 3.856619655807468*^9, 3.856620248185131*^9, 
   3.856665466757972*^9, 3.856666758588925*^9, 3.856666882500051*^9, 
   3.856667031018219*^9, 3.856667721500524*^9, 3.8566678358494253`*^9, 
   3.856671542436151*^9, 3.856685683000136*^9, 3.8567014080012407`*^9, 
   3.856757950142253*^9, 3.858488680517604*^9, 3.858492312542426*^9},
 CellLabel->
  "Out[762]=",ExpressionUUID->"946b701d-3e0e-417b-9f1c-bd64d0816e07"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "B7"}], ",", "B8"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"\[Sigma]_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"fdag\[Psi]", "[", 
        RowBox[{"\[Sigma]", ",", "M", ",", "LL"}], "]"}], "==", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"LL", "-", "M"}], ")"}], "/", "LL"}], "]"}], 
        RowBox[{"cdag\[Psi]", "[", 
         RowBox[{"\[Sigma]", ",", "M", ",", "LL"}], "]"}]}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"UP", ",", "1", ",", "4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"UP", ",", "2", ",", "4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"DO", ",", "1", ",", "4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"DO", ",", "2", ",", "4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856618044127108*^9, 3.8566181087813597`*^9}, {
  3.856618205854536*^9, 3.856618361648198*^9}, {3.856618406327526*^9, 
  3.856618406690483*^9}, {3.8566187705467653`*^9, 3.8566187930795307`*^9}, {
  3.856619829154397*^9, 3.856619861845776*^9}, {3.856620409544794*^9, 
  3.85662043086064*^9}, {3.856620569562972*^9, 3.856620570097682*^9}, {
  3.856669926879346*^9, 3.856669996767223*^9}},
 CellLabel->
  "In[763]:=",ExpressionUUID->"86fb94e2-053a-4fd0-b6e6-ced52aabc878"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85661879397237*^9, {3.856619811770859*^9, 3.856619843427188*^9}, 
   3.856620257824398*^9, {3.856620418486376*^9, 3.85662043129428*^9}, 
   3.8566655506268997`*^9, 3.856666884281831*^9, 3.856667032753194*^9, 
   3.856667916363721*^9, {3.856669979106719*^9, 3.8566699925388927`*^9}, 
   3.856671609149555*^9, 3.8566857494019413`*^9, 3.856701473018694*^9, 
   3.856758018850464*^9, 3.85848871956538*^9, 3.8584923126190443`*^9},
 CellLabel->
  "Out[764]=",ExpressionUUID->"0fcffb2f-aad6-435e-a434-23b7ea4f7079"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85661879397237*^9, {3.856619811770859*^9, 3.856619843427188*^9}, 
   3.856620257824398*^9, {3.856620418486376*^9, 3.85662043129428*^9}, 
   3.8566655506268997`*^9, 3.856666884281831*^9, 3.856667032753194*^9, 
   3.856667916363721*^9, {3.856669979106719*^9, 3.8566699925388927`*^9}, 
   3.856671609149555*^9, 3.8566857494019413`*^9, 3.856701473018694*^9, 
   3.856758018850464*^9, 3.85848871956538*^9, 3.858492312664468*^9},
 CellLabel->
  "Out[765]=",ExpressionUUID->"e9d565c3-ae06-4878-8b98-fe359778ad7c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85661879397237*^9, {3.856619811770859*^9, 3.856619843427188*^9}, 
   3.856620257824398*^9, {3.856620418486376*^9, 3.85662043129428*^9}, 
   3.8566655506268997`*^9, 3.856666884281831*^9, 3.856667032753194*^9, 
   3.856667916363721*^9, {3.856669979106719*^9, 3.8566699925388927`*^9}, 
   3.856671609149555*^9, 3.8566857494019413`*^9, 3.856701473018694*^9, 
   3.856758018850464*^9, 3.85848871956538*^9, 3.8584923126742697`*^9},
 CellLabel->
  "Out[766]=",ExpressionUUID->"cceca82b-91ba-47d8-807f-9d64d1a339bb"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85661879397237*^9, {3.856619811770859*^9, 3.856619843427188*^9}, 
   3.856620257824398*^9, {3.856620418486376*^9, 3.85662043129428*^9}, 
   3.8566655506268997`*^9, 3.856666884281831*^9, 3.856667032753194*^9, 
   3.856667916363721*^9, {3.856669979106719*^9, 3.8566699925388927`*^9}, 
   3.856671609149555*^9, 3.8566857494019413`*^9, 3.856701473018694*^9, 
   3.856758018850464*^9, 3.85848871956538*^9, 3.858492312723559*^9},
 CellLabel->
  "Out[767]=",ExpressionUUID->"50663352-cc12-46bf-8707-f751f1e0afc8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Eq", ".", " ", "B9"}], ",", "B10"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"\[Sigma]_", ",", "M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"f\[Psi]", "[", 
        RowBox[{
         RowBox[{"1", "-", "\[Sigma]"}], ",", "M", ",", "LL"}], "]"}], "==", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Sigma]", "==", "UP"}], ",", 
          RowBox[{"-", "1"}], ",", "1"}], "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "LL"}], "]"}], 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "LL", "]"}]}], 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"nc", "[", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{"CR", ",", "i", ",", "\[Sigma]"}], "]"}], ",", 
            RowBox[{"\[Psi]", "[", 
             RowBox[{
              RowBox[{"M", "-", "1"}], ",", "LL", ",", 
              RowBox[{"without", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "LL"}], "]"}]}], "]"}]}], "]"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "LL"}], "}"}]}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"UP", ",", "1", ",", "4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"UP", ",", "2", ",", "4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"DO", ",", "1", ",", "4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"DO", ",", "2", ",", "4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.85662009705969*^9, 3.85662010998142*^9}, {
   3.856620144504716*^9, 3.856620153713367*^9}, 3.856620311015061*^9, {
   3.856620433534195*^9, 3.856620454409213*^9}, {3.856620503859466*^9, 
   3.856620509969432*^9}, {3.856620572809647*^9, 3.856620576904529*^9}},
 CellLabel->
  "In[768]:=",ExpressionUUID->"097a2646-b1a0-496e-ab00-952ebe26416b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85662015567199*^9, 3.856620258386058*^9, 3.85662031135189*^9, {
   3.856620445892015*^9, 3.856620454564197*^9}, 3.856620511095427*^9, 
   3.856665550839278*^9, 3.856666884555736*^9, 3.856667033016047*^9, 
   3.856667916560236*^9, 3.856671609367167*^9, 3.856685749609068*^9, 
   3.8567014732267647`*^9, 3.8567580190615273`*^9, 3.858488719707576*^9, 
   3.858492312781561*^9},
 CellLabel->
  "Out[769]=",ExpressionUUID->"a9c914c0-a8ec-4b31-9efd-2942bf845baa"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85662015567199*^9, 3.856620258386058*^9, 3.85662031135189*^9, {
   3.856620445892015*^9, 3.856620454564197*^9}, 3.856620511095427*^9, 
   3.856665550839278*^9, 3.856666884555736*^9, 3.856667033016047*^9, 
   3.856667916560236*^9, 3.856671609367167*^9, 3.856685749609068*^9, 
   3.8567014732267647`*^9, 3.8567580190615273`*^9, 3.858488719707576*^9, 
   3.8584923128173723`*^9},
 CellLabel->
  "Out[770]=",ExpressionUUID->"386e2ff0-7050-4721-a364-969b8034c221"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85662015567199*^9, 3.856620258386058*^9, 3.85662031135189*^9, {
   3.856620445892015*^9, 3.856620454564197*^9}, 3.856620511095427*^9, 
   3.856665550839278*^9, 3.856666884555736*^9, 3.856667033016047*^9, 
   3.856667916560236*^9, 3.856671609367167*^9, 3.856685749609068*^9, 
   3.8567014732267647`*^9, 3.8567580190615273`*^9, 3.858488719707576*^9, 
   3.858492312873349*^9},
 CellLabel->
  "Out[771]=",ExpressionUUID->"f06d995e-7353-4101-84f7-a8c8d1e81a91"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.85662015567199*^9, 3.856620258386058*^9, 3.85662031135189*^9, {
   3.856620445892015*^9, 3.856620454564197*^9}, 3.856620511095427*^9, 
   3.856665550839278*^9, 3.856666884555736*^9, 3.856667033016047*^9, 
   3.856667916560236*^9, 3.856671609367167*^9, 3.856685749609068*^9, 
   3.8567014732267647`*^9, 3.8567580190615273`*^9, 3.858488719707576*^9, 
   3.858492312929069*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"4c4f4baf-85f4-4470-a647-c5c46b587de7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B12"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"test", "[", 
     RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"Bdag", "[", "LL", "]"}], ",", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], "]"}], "]"}], "==", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NN", "[", 
         RowBox[{"M", ",", "LL"}], "]"}], "/", 
        RowBox[{"NN", "[", 
         RowBox[{
          RowBox[{"M", "+", "1"}], ",", "LL"}], "]"}]}], 
       RowBox[{"\[Psi]", "[", 
        RowBox[{
         RowBox[{"M", "+", "1"}], ",", "LL", ",", "LL"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"1", ",", "3"}], "]"}], ",", 
     RowBox[{"test", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "}"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"1", ",", "4"}], "]"}], ",", 
     RowBox[{"test", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.856620913822713*^9, 3.856621121587735*^9}},
 CellLabel->
  "In[773]:=",ExpressionUUID->"de049ed5-4c44-4bbd-a27e-50c377a83552"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.856621073494573*^9, 3.856621121806781*^9}, 
   3.856665551169425*^9, 3.856666884828845*^9, 3.856667033286854*^9, 
   3.856667916888061*^9, 3.856671609700829*^9, 3.85668574993664*^9, 
   3.856701473550902*^9, 3.856758019389421*^9, 3.8584887199156723`*^9, 
   3.85849231299115*^9},
 CellLabel->
  "Out[774]=",ExpressionUUID->"667b0df5-ac3d-45cd-83d5-751452dca5f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.856621073494573*^9, 3.856621121806781*^9}, 
   3.856665551169425*^9, 3.856666884828845*^9, 3.856667033286854*^9, 
   3.856667916888061*^9, 3.856671609700829*^9, 3.85668574993664*^9, 
   3.856701473550902*^9, 3.856758019389421*^9, 3.8584887199156723`*^9, 
   3.858492313070602*^9},
 CellLabel->
  "Out[775]=",ExpressionUUID->"6f222c9e-15be-4005-8fa6-e001e47f4bdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B16"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"AN", ",", "bp", ",", "DO"}], "]"}], ",", 
     RowBox[{"c", "[", 
      RowBox[{"AN", ",", "b", ",", "UP"}], "]"}], ",", 
     RowBox[{"c", "[", 
      RowBox[{"CR", ",", "b", ",", "UP"}], "]"}], ",", 
     RowBox[{"c", "[", 
      RowBox[{"CR", ",", "bp", ",", "DO"}], "]"}]}], "]"}], "==", 
   RowBox[{"1", "-", 
    RowBox[{"number", "[", 
     RowBox[{
      RowBox[{"c", "[", "b", "]"}], ",", "UP"}], "]"}], "-", 
    RowBox[{"number", "[", 
     RowBox[{
      RowBox[{"c", "[", "bp", "]"}], ",", "DO"}], "]"}], "+", 
    RowBox[{"nc", "[", 
     RowBox[{
      RowBox[{"number", "[", 
       RowBox[{
        RowBox[{"c", "[", "b", "]"}], ",", "UP"}], "]"}], ",", 
      RowBox[{"number", "[", 
       RowBox[{
        RowBox[{"c", "[", "bp", "]"}], ",", "DO"}], "]"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8566211581073227`*^9, 3.856621174799823*^9}, {
  3.856621247381535*^9, 3.8566212882499533`*^9}},
 CellLabel->
  "In[776]:=",ExpressionUUID->"dc09ab02-2151-4735-8751-aeb7ec545037"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.856621175732704*^9, {3.856621282075636*^9, 3.856621288603222*^9}, 
   3.856665587249971*^9, 3.85666688526845*^9, 3.856667033705204*^9, 
   3.856667952993102*^9, 3.856671609866075*^9, 3.8566857500891438`*^9, 
   3.856701473702148*^9, 3.856758019553671*^9, 3.858488720002987*^9, 
   3.8584923130908117`*^9},
 CellLabel->
  "Out[776]=",ExpressionUUID->"a75ea401-0d31-4044-93db-1e8a1ef0bfa3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B19"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"test", "[", 
     RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"fdag", "[", 
          RowBox[{"LL", ",", "UP"}], "]"}], ",", 
         RowBox[{"fdag", "[", 
          RowBox[{"LL", ",", "DO"}], "]"}], ",", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "M"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"LL", "-", "M"}], ")"}]}], "]"}], "/", "LL"}], " ", 
        RowBox[{"\[Psi]", "[", 
         RowBox[{
          RowBox[{"M", "+", "1"}], ",", "LL", ",", "LL"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"LL", "-", "M"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"LL", "-", "M", "-", "1"}], ")"}]}], "]"}], "/", "LL"}], 
        " ", 
        RowBox[{"cdagcdag\[Psi]", "[", 
         RowBox[{"UP", ",", "DO", ",", "M", ",", "LL"}], "]"}]}]}], "]"}], "==",
      "0"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.856621330157262*^9, 3.8566213314306517`*^9}, {
  3.856621416590838*^9, 3.856621596553472*^9}, {3.856621640987245*^9, 
  3.856621643744606*^9}, {3.8566216744278603`*^9, 3.856621677116598*^9}, {
  3.8566217269892893`*^9, 3.8566217424900084`*^9}, {3.856621852979184*^9, 
  3.856621882272306*^9}, {3.856621935487431*^9, 3.856621938964669*^9}, {
  3.8566222960606937`*^9, 3.8566222964202414`*^9}, {3.856670706937738*^9, 
  3.856670715445322*^9}, {3.856670748863462*^9, 3.856670782569996*^9}, {
  3.856670947733837*^9, 3.8566709487258863`*^9}, {3.856675560126474*^9, 
  3.856675560278124*^9}},
 CellLabel->
  "In[777]:=",ExpressionUUID->"e96de381-d293-458e-bff8-413e3a4e8cdb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "3"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "4"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "5"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "5"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"3", ",", "5"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"1", ",", "6"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"test", "[", 
  RowBox[{"2", ",", "6"}], "]"}]}], "Input",
 CellChangeTimes->{{3.856621427015451*^9, 3.856621428142305*^9}, {
  3.856621885247929*^9, 3.8566219262032537`*^9}},
 CellLabel->
  "In[778]:=",ExpressionUUID->"aa57b560-d2ab-4538-9fbb-7e2721b67a9f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492313189962*^9},
 CellLabel->
  "Out[778]=",ExpressionUUID->"32e72031-be15-4786-9766-647da8bb891b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492313226096*^9},
 CellLabel->
  "Out[779]=",ExpressionUUID->"9e77336b-15e5-4a25-95c6-8105a399ba47"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492313387187*^9},
 CellLabel->
  "Out[780]=",ExpressionUUID->"7d1fd894-ccf8-4553-b536-df6a1b0c8fcc"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492313494794*^9},
 CellLabel->
  "Out[781]=",ExpressionUUID->"ae20abc3-dbb1-445b-8198-86d1446392d7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492314004887*^9},
 CellLabel->
  "Out[782]=",ExpressionUUID->"06957d22-ed96-4b11-9a27-9d3b29c12b7c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492316744272*^9},
 CellLabel->
  "Out[783]=",ExpressionUUID->"99e01a9b-34f6-4197-a071-cfb2779aa3be"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492316939046*^9},
 CellLabel->
  "Out[784]=",ExpressionUUID->"4c0c85e7-14a6-4801-ad12-03c901613070"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856621428639431*^9, 3.856621530744769*^9}, {
   3.856621625101746*^9, 3.856621678262245*^9}, {3.856621732572022*^9, 
   3.856621743914073*^9}, {3.8566218457237597`*^9, 3.856621926800056*^9}, 
   3.856622297813181*^9, 3.856665587314872*^9, 3.856666885355773*^9, 
   3.856667033826057*^9, 3.856667953128227*^9, 3.856671609937881*^9, 
   3.8566755900832148`*^9, 3.856685750144884*^9, 3.856701473760693*^9, 
   3.856758019609371*^9, 3.858488720098373*^9, 3.858492318222641*^9},
 CellLabel->
  "Out[785]=",ExpressionUUID->"5bf00c28-b4ec-4764-9855-2aa96077b3b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B20"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "M"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"LL", "-", "M"}], ")"}]}], "]"}], "/", "LL"}], "/.", 
        RowBox[{"M", "->", 
         RowBox[{"LL", "/", "2"}]}]}], "]"}], ",", 
      RowBox[{"LL", ">", "0"}]}], "]"}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "LL"}], ")"}], "/", "LL"}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"LL", "-", "M"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"LL", "-", "M", "-", "1"}], ")"}]}], "]"}], "/", "LL"}], 
        RowBox[{"(", " ", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"LL", 
            RowBox[{"(", 
             RowBox[{"LL", "-", "1"}], ")"}]}], "]"}]}], ")"}]}], "/.", 
       RowBox[{"M", "->", 
        RowBox[{"LL", "/", "2"}]}]}], ",", 
      RowBox[{"LL", ">", "0"}]}], "]"}], "==", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"LL", "-", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"LL", "-", "1"}], ")"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "/", "LL"}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", "LL_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"nc", "[", 
         RowBox[{
          RowBox[{"fdag", "[", 
           RowBox[{"LL", ",", "UP"}], "]"}], ",", 
          RowBox[{"fdag", "[", 
           RowBox[{"LL", ",", "DO"}], "]"}], ",", 
          RowBox[{"\[Psi]", "[", 
           RowBox[{
            RowBox[{"LL", "/", "2"}], ",", "LL", ",", "LL"}], "]"}]}], "]"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "LL"}], ")"}], "/", "LL"}], "]"}], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"LL", "/", "2"}], "+", "1"}], ",", "LL", ",", "LL"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"LL", "-", "2"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"LL", "-", "1"}], ")"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "/", "LL"}], ")"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"b1", ",", "b2"}], "}"}], ",", 
             RowBox[{"LL", "/", "2"}], ",", "LL"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b1", ",", "LL"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b2", ",", "LL"}], "}"}]}], "]"}]}]}], "]"}], "==", 
      "0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", "4", "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", "6", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856621994162673*^9, 3.85662204742225*^9}, {
  3.85662209730669*^9, 3.856622101224951*^9}, {3.856622246511897*^9, 
  3.856622287852049*^9}, {3.856675598547674*^9, 3.856675608187441*^9}},
 CellLabel->
  "In[786]:=",ExpressionUUID->"e072df9a-4730-4597-9da5-2e4cb521857c"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.85662225878305*^9, 3.856622306742635*^9}, 
   3.856665595981146*^9, 3.8566668879631033`*^9, 3.8566670363494368`*^9, 
   3.856667961632525*^9, 3.85667161864423*^9, 3.8566857587403*^9, 
   3.856701482238147*^9, 3.856758028646624*^9, 3.858488725265211*^9, 
   3.858492318296281*^9},
 CellLabel->
  "Out[786]=",ExpressionUUID->"97b59094-cce6-4be8-b8f6-a62f492e367b"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.85662225878305*^9, 3.856622306742635*^9}, 
   3.856665595981146*^9, 3.8566668879631033`*^9, 3.8566670363494368`*^9, 
   3.856667961632525*^9, 3.85667161864423*^9, 3.8566857587403*^9, 
   3.856701482238147*^9, 3.856758028646624*^9, 3.858488725265211*^9, 
   3.85849231831855*^9},
 CellLabel->
  "Out[787]=",ExpressionUUID->"d0994c19-0b72-47e4-bce0-f0c26e5b3545"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.85662225878305*^9, 3.856622306742635*^9}, 
   3.856665595981146*^9, 3.8566668879631033`*^9, 3.8566670363494368`*^9, 
   3.856667961632525*^9, 3.85667161864423*^9, 3.8566857587403*^9, 
   3.856701482238147*^9, 3.856758028646624*^9, 3.858488725265211*^9, 
   3.858492318480796*^9},
 CellLabel->
  "Out[789]=",ExpressionUUID->"5791ac3b-9bbe-4280-b244-18bc254a718f"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.85662225878305*^9, 3.856622306742635*^9}, 
   3.856665595981146*^9, 3.8566668879631033`*^9, 3.8566670363494368`*^9, 
   3.856667961632525*^9, 3.85667161864423*^9, 3.8566857587403*^9, 
   3.856701482238147*^9, 3.856758028646624*^9, 3.858488725265211*^9, 
   3.858492328114996*^9},
 CellLabel->
  "Out[790]=",ExpressionUUID->"01946792-d0ab-4801-8e3c-ecf6a4d38886"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B23"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", 
      RowBox[{"M_", ",", "LL_"}], "]"}], ":=", 
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"zeroonvac", "@", 
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"LL", ",", "DO"}], "]"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"LL", ",", "UP"}], "]"}], ",", 
           RowBox[{"\[Psi]", "[", 
            RowBox[{"M", ",", "LL", ",", "LL"}], "]"}]}], "]"}]}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"M", 
            RowBox[{"(", 
             RowBox[{"1", "+", "LL", "-", "M"}], ")"}]}], "]"}], "/", "LL"}], 
         " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{
           RowBox[{"M", "-", "1"}], ",", "LL", ",", "LL"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"M", 
            RowBox[{"(", 
             RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "/", "LL"}], " ", 
         RowBox[{"cdagcdag\[Psi]", "[", 
          RowBox[{"UP", ",", "DO", ",", 
           RowBox[{"M", "-", "2"}], ",", "LL"}], "]"}]}]}], "==", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"2", ",", "4"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"2", ",", "5"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", 
    RowBox[{"3", ",", "4"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856622790519936*^9, 3.8566230059155416`*^9}, {
  3.856623126562381*^9, 3.856623161496142*^9}, {3.856623202639097*^9, 
  3.8566232502565603`*^9}, {3.856675618373539*^9, 3.8566756497918987`*^9}},
 CellLabel->
  "In[791]:=",ExpressionUUID->"dc1cbbdb-1043-4930-a69d-8ae9a5642f26"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856675638495557*^9, 3.856675651139285*^9}, 
   3.8566857754634953`*^9, 3.856701498768404*^9, 3.8567580460766973`*^9, 
   3.85848873521741*^9, 3.858492328329699*^9},
 CellLabel->
  "Out[792]=",ExpressionUUID->"85c6acb2-f959-477d-8c52-c0089c26425a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856675638495557*^9, 3.856675651139285*^9}, 
   3.8566857754634953`*^9, 3.856701498768404*^9, 3.8567580460766973`*^9, 
   3.85848873521741*^9, 3.858492329261278*^9},
 CellLabel->
  "Out[793]=",ExpressionUUID->"067e83f1-caf7-41df-b334-b9b6eae81601"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856675638495557*^9, 3.856675651139285*^9}, 
   3.8566857754634953`*^9, 3.856701498768404*^9, 3.8567580460766973`*^9, 
   3.85848873521741*^9, 3.858492333648238*^9},
 CellLabel->
  "Out[794]=",ExpressionUUID->"2c56ec33-25d3-461d-9f88-67678a855f03"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.856675638495557*^9, 3.856675651139285*^9}, 
   3.8566857754634953`*^9, 3.856701498768404*^9, 3.8567580460766973`*^9, 
   3.85848873521741*^9, 3.858492337836378*^9},
 CellLabel->
  "Out[795]=",ExpressionUUID->"669aa92f-8827-4bc8-a938-adbcaffa0c25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Eq", ".", " ", "B24"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", 
          RowBox[{"(", 
           RowBox[{"1", "+", "LL", "-", "M"}], ")"}]}], "]"}], "/", "LL"}], "/.", 
       RowBox[{"M", "->", 
        RowBox[{"LL", "/", "2"}]}]}], ",", 
      RowBox[{"LL", ">", "0"}]}], "]"}], "==", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", "+", "LL"}], "LL"]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{"M", 
           RowBox[{"(", 
            RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "/", "LL"}], 
        RowBox[{"(", " ", 
         RowBox[{"1", "/", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"LL", 
            RowBox[{"(", 
             RowBox[{"LL", "-", "1"}], ")"}]}], "]"}]}], ")"}]}], "/.", 
       RowBox[{"M", "->", 
        RowBox[{"LL", "/", "2"}]}]}], ",", 
      RowBox[{"LL", ">", "0"}]}], "]"}], "==", 
    FractionBox[
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{"-", "2"}], "+", "LL"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "LL"}]]], 
     RowBox[{"2", " ", "LL"}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"test", "[", "LL_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"zeroonvac", "@", 
         RowBox[{"nc", "[", 
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"LL", ",", "DO"}], "]"}], ",", 
           RowBox[{"f", "[", 
            RowBox[{"LL", ",", "UP"}], "]"}], ",", 
           RowBox[{"\[Psi]", "[", 
            RowBox[{
             RowBox[{"LL", "/", "2"}], ",", "LL", ",", "LL"}], "]"}]}], 
          "]"}]}], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          FractionBox[
           RowBox[{"2", "+", "LL"}], "LL"]], " ", 
         RowBox[{"\[Psi]", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"LL", "/", "2"}], "-", "1"}], ",", "LL", ",", "LL"}], 
          "]"}]}], "+", 
        RowBox[{
         FractionBox[
          SqrtBox[
           FractionBox[
            RowBox[{
             RowBox[{"-", "2"}], "+", "LL"}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", "LL"}]]], 
          RowBox[{"2", " ", "LL"}]], " ", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Phi]", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"b1", ",", "b2"}], "}"}], ",", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"LL", "/", "2"}], ")"}], "-", "2"}], ",", "LL"}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"b1", ",", "LL"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"b2", ",", "LL"}], "}"}]}], "]"}]}]}], "]"}], "==", 
      "0"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"test", "[", "4", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.856623265016047*^9, 3.856623384057818*^9}},
 CellLabel->
  "In[796]:=",ExpressionUUID->"a862fc75-1e5e-4d00-9aae-133fa2490617"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566232873799963`*^9, 3.8566233842506104`*^9}, 
   3.8566656288988237`*^9, 3.856666889685129*^9, 3.856667038029271*^9, 
   3.856667993413486*^9, 3.856671650343479*^9, 3.856685790708016*^9, 
   3.856701513863666*^9, 3.856758061995627*^9, 3.8584887447985077`*^9, 
   3.8584923379030733`*^9},
 CellLabel->
  "Out[796]=",ExpressionUUID->"99dcadae-6d5f-41e7-836c-bff9a624a07e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566232873799963`*^9, 3.8566233842506104`*^9}, 
   3.8566656288988237`*^9, 3.856666889685129*^9, 3.856667038029271*^9, 
   3.856667993413486*^9, 3.856671650343479*^9, 3.856685790708016*^9, 
   3.856701513863666*^9, 3.856758061995627*^9, 3.8584887447985077`*^9, 
   3.858492337908044*^9},
 CellLabel->
  "Out[797]=",ExpressionUUID->"2396373f-45a9-48fc-aa11-59f0bfae2ec3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.8566232873799963`*^9, 3.8566233842506104`*^9}, 
   3.8566656288988237`*^9, 3.856666889685129*^9, 3.856667038029271*^9, 
   3.856667993413486*^9, 3.856671650343479*^9, 3.856685790708016*^9, 
   3.856701513863666*^9, 3.856758061995627*^9, 3.8584887447985077`*^9, 
   3.8584923387993603`*^9},
 CellLabel->
  "Out[799]=",ExpressionUUID->"f1c1f913-a571-4445-8961-c49766761383"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Check", " ", "sign", " ", "convention", " ", "for", " ", "the", " ", "SC",
     " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"HZBW", "=", 
    RowBox[{
     RowBox[{"-", "\[CapitalDelta]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}], "+", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"AN", ",", "DO"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"AN", ",", "UP"}], "]"}]}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qsbasisvc", "[", 
     RowBox[{"{", 
      RowBox[{"F", "[", "]"}], "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bz", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"F", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}]}], "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"bvc", "=", 
    RowBox[{"Map", "[", 
     RowBox[{"ops2vc", ",", "bz"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mat", "=", 
     RowBox[{"matrixrepresentationvc", "[", 
      RowBox[{"HZBW", ",", "bvc"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"val", ",", "vec"}], "}"}], "=", 
    RowBox[{"Transpose", "@", 
     RowBox[{"Eigensystem", "[", "mat", "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.85675995526789*^9, 3.8567600314059877`*^9}, {
   3.856760069974996*^9, 3.856760070249763*^9}, 3.856760155441423*^9},
 CellLabel->
  "In[800]:=",ExpressionUUID->"d9d28de1-d253-40fb-807e-618127d3cda2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "\[CapitalDelta]"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       TagBox[
        StyleBox[
         TemplateBox[{"F", 
           RowBox[{
             TagBox[
              StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
              StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm], 
       StyleBox["\[CenterDot]",
        FontColor->RGBColor[0, 1, 0]], 
       TagBox[
        StyleBox[
         TemplateBox[{"F", 
           RowBox[{
             TagBox[
              StyleBox[
              "\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
           "\"\[Dagger]\""},
          "Subsuperscript"],
         ScriptSizeMultipliers->1,
         ScriptBaselineShifts->{1, 1}],
        DisplayForm]}], ")"}]}], "+", 
    RowBox[{
     TagBox[
      StyleBox[
       TemplateBox[{"F", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
            StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm], 
     StyleBox["\[CenterDot]",
      FontColor->RGBColor[0, 1, 0]], 
     TagBox[
      StyleBox[
       TemplateBox[{"F", 
         RowBox[{
           TagBox[
            StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
            StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
        "Subsuperscript"],
       ScriptSizeMultipliers->1,
       ScriptBaselineShifts->{1, 1}],
      DisplayForm]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.85675999218052*^9, 3.856760031682022*^9}, 
   3.856760072693993*^9, 3.8567601562201366`*^9, 3.858488745769459*^9, 
   3.858492338830573*^9},
 CellLabel->
  "Out[800]=",ExpressionUUID->"10eecacd-cce8-435c-9eef-42db07a7fb9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[EmptyRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm], ",", 
   TagBox[
    RowBox[{
     TagBox[
      StyleBox["\<\"\[LeftDoubleBracketingBar]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[1, 0, 0]],
      StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ], 
     TagBox[
      StyleBox["\<\"\[FilledRectangle]\"\>",
       FontColor->RGBColor[0, 0, 1]],
      StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ], 
     TagBox[
      StyleBox["\<\"\[RightAngleBracket]\"\>",
       FontColor->RGBColor[0, 1, 0]],
      StyleForm[#, FontColor -> RGBColor[0, 1, 0]]& ]}],
    DisplayForm]}], "}"}]], "Output",
 CellChangeTimes->{{3.85675999218052*^9, 3.856760031682022*^9}, 
   3.856760072693993*^9, 3.8567601562201366`*^9, 3.858488745769459*^9, 
   3.858492338845372*^9},
 CellLabel->
  "Out[803]=",ExpressionUUID->"e5a99bfd-48ab-4510-b2ab-bf0e7aebac9c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "\[CapitalDelta]"}]},
     {
      RowBox[{"-", "\[CapitalDelta]"}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.85675999218052*^9, 3.856760031682022*^9}, 
   3.856760072693993*^9, 3.8567601562201366`*^9, 3.858488745769459*^9, 
   3.858492338856943*^9},
 CellLabel->
  "Out[805]//MatrixForm=",ExpressionUUID->"3561bd17-910d-40f8-b1c7-\
9fbae6f1ab3e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "\[CapitalDelta]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[CapitalDelta]", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.85675999218052*^9, 3.856760031682022*^9}, 
   3.856760072693993*^9, 3.8567601562201366`*^9, 3.858488745769459*^9, 
   3.858492338862499*^9},
 CellLabel->
  "Out[806]=",ExpressionUUID->"e9f3930e-2d99-4be9-86c0-ca6217260080"]
}, Open  ]]
},
WindowSize->{1483, 911},
WindowMargins->{{Automatic, 172}, {Automatic, 0}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"06b78c86-1b92-4548-9af7-8aa8246b3462"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 216, 5, 30, "Input",ExpressionUUID->"490854af-c930-4b36-82c5-4ae5f84f15fe"],
Cell[799, 29, 726, 12, 24, "Print",ExpressionUUID->"b694e976-28d5-4bdd-b1c1-132b9978f7b3"]
}, Open  ]],
Cell[1540, 44, 1130, 22, 73, "Input",ExpressionUUID->"c6cb941c-8176-426c-b07f-83dc3f1b6a61"],
Cell[2673, 68, 494, 13, 73, "Input",ExpressionUUID->"a795e881-9f4f-4ea1-b019-eccb6c4a5f96"],
Cell[CellGroupData[{
Cell[3192, 85, 1587, 40, 94, "Input",ExpressionUUID->"523272a8-ae0a-4d08-b2ab-eabff71f946e"],
Cell[4782, 127, 7470, 224, 43, "Output",ExpressionUUID->"ec07fee5-37cb-46d0-afc6-8620b3177d2e"]
}, Open  ]],
Cell[12267, 354, 757, 20, 52, "Input",ExpressionUUID->"f187840d-4c69-4793-b7e4-22dfd7a28e86"],
Cell[13027, 376, 1049, 30, 73, "Input",ExpressionUUID->"cd1a0a36-1c26-4466-b31b-cd9b0ef99a98"],
Cell[CellGroupData[{
Cell[14101, 410, 926, 25, 94, "Input",ExpressionUUID->"b1aafba9-b2eb-4e82-a28e-efd6688be618"],
Cell[15030, 437, 2330, 65, 41, "Output",ExpressionUUID->"4cdded7f-65ed-49a1-b42a-3d13c91b378b"],
Cell[17363, 504, 7873, 232, 49, "Output",ExpressionUUID->"05abaea2-cbd5-4254-a37b-5349d7ab11ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25273, 741, 773, 22, 73, "Input",ExpressionUUID->"6dd97670-3e83-4915-b58d-e09f2b4fb48f"],
Cell[26049, 765, 787, 12, 34, "Output",ExpressionUUID->"43f9111f-1f00-4b43-b506-92c0ef65edac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26873, 782, 1766, 53, 115, "Input",ExpressionUUID->"72c4cf02-208e-447b-a198-15e8d948a3f0"],
Cell[28642, 837, 714, 11, 34, "Output",ExpressionUUID->"8d249187-6df8-4b0c-9aeb-dfd62110ef97"],
Cell[29359, 850, 714, 11, 34, "Output",ExpressionUUID->"38651cc3-f5ab-4f85-ad14-1d59eb7894ea"],
Cell[30076, 863, 714, 11, 34, "Output",ExpressionUUID->"7bb30910-91ee-4521-9675-4712de3ca69f"],
Cell[30793, 876, 714, 11, 34, "Output",ExpressionUUID->"8cf0150a-0601-470a-99d1-67b7a44b1766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31544, 892, 1335, 34, 157, "Input",ExpressionUUID->"948b5ac2-c295-4c9a-bcac-89ddf79e953c"],
Cell[32882, 928, 4229, 120, 49, "Output",ExpressionUUID->"55638be5-e921-4bf0-81bf-150d24512b21"],
Cell[37114, 1050, 11661, 340, 49, "Output",ExpressionUUID->"27704792-9129-4ca2-b460-6204162bc9a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48812, 1395, 1704, 44, 178, "Input",ExpressionUUID->"d75579a8-c4fe-409a-a17a-fbb263d75f25"],
Cell[50519, 1441, 2611, 70, 49, "Output",ExpressionUUID->"68b90fe5-9144-44a6-bc77-fc1fadba3114"],
Cell[53133, 1513, 4835, 139, 89, "Output",ExpressionUUID->"4cbbbd5d-4daa-4c38-867f-91e418a411da"],
Cell[57971, 1654, 9822, 289, 393, "Output",ExpressionUUID->"f542d4b6-fbec-4627-887f-f43086c16962"]
}, Open  ]],
Cell[67808, 1946, 704, 23, 52, "Input",ExpressionUUID->"b7a855ed-45ea-48e2-b6ea-43fc35e9ad26"],
Cell[68515, 1971, 608, 18, 30, "Input",ExpressionUUID->"83924c66-ff8c-4c28-9374-a331b080cb6b"],
Cell[CellGroupData[{
Cell[69148, 1993, 789, 22, 73, "Input",ExpressionUUID->"80586962-134c-4b65-90df-bc1d74634431"],
Cell[69940, 2017, 518, 8, 34, "Output",ExpressionUUID->"f07463bd-6aec-4128-962e-99c7e57e85fe"],
Cell[70461, 2027, 518, 8, 34, "Output",ExpressionUUID->"3297fe82-1b03-4a6a-95a7-e8885bb84b89"]
}, Open  ]],
Cell[70994, 2038, 1015, 30, 94, "Input",ExpressionUUID->"0db8cb2d-d058-4c8a-a1ef-3f2a84475f59"],
Cell[72012, 2070, 864, 20, 52, "Input",ExpressionUUID->"a37b6097-f38e-4e0b-ab53-bec0b2f9cacb"],
Cell[CellGroupData[{
Cell[72901, 2094, 878, 20, 52, "Input",ExpressionUUID->"d55bae2d-d4a8-47ef-a008-4eae232b3bc6"],
Cell[73782, 2116, 9309, 278, 50, "Output",ExpressionUUID->"871f833d-92c8-453e-ab2e-a14adc20b6d5"]
}, Open  ]],
Cell[83106, 2397, 1714, 45, 94, "Input",ExpressionUUID->"39bd93dd-e4d7-4db3-90d7-200e60e2742f"],
Cell[CellGroupData[{
Cell[84845, 2446, 1555, 38, 157, "Input",ExpressionUUID->"dbe8873d-c144-43c8-b7f8-7c613465f3d0"],
Cell[86403, 2486, 2664, 70, 49, "Output",ExpressionUUID->"e02c29f5-eb32-4829-858a-2e04aac3257a"],
Cell[89070, 2558, 4885, 139, 89, "Output",ExpressionUUID->"93182947-52df-4af4-89c3-2556c2560afb"],
Cell[93958, 2699, 9983, 292, 395, "Output",ExpressionUUID->"de9638ab-942c-4927-96b4-ede2bf6f44c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103978, 2996, 1181, 33, 94, "Input",ExpressionUUID->"cb25bc3e-97bb-4acf-b726-4bca62bd14ff"],
Cell[105162, 3031, 510, 8, 34, "Output",ExpressionUUID->"119ef998-6b9e-4b4d-94ba-98d5f4c836d0"],
Cell[105675, 3041, 510, 8, 34, "Output",ExpressionUUID->"e3c2391e-03ec-4898-873b-c5dc1ce570b6"],
Cell[106188, 3051, 512, 8, 34, "Output",ExpressionUUID->"2684dcf7-048b-4e6d-b910-668abcea9fdb"]
}, Open  ]],
Cell[106715, 3062, 909, 24, 52, "Input",ExpressionUUID->"523bbede-a42a-4cc1-84af-9f11f2246bc0"],
Cell[107627, 3088, 773, 22, 52, "Input",ExpressionUUID->"43230f67-c6a4-4635-b156-4aade17aca53"],
Cell[108403, 3112, 1207, 29, 73, "Input",ExpressionUUID->"e617017a-8d25-4a9d-a72b-802e9d060100"],
Cell[CellGroupData[{
Cell[109635, 3145, 1198, 34, 94, "Input",ExpressionUUID->"cabb5068-4600-4404-8314-672907893c7e"],
Cell[110836, 3181, 520, 9, 34, "Output",ExpressionUUID->"ba6de331-e99c-4d14-8cda-f9f32ec590d6"],
Cell[111359, 3192, 509, 9, 34, "Output",ExpressionUUID->"68b4d969-b1dd-430e-b05e-ee051d82a124"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111905, 3206, 2210, 66, 157, "Input",ExpressionUUID->"eff1ff42-3236-4a8c-b205-3e7af3ba0199"],
Cell[114118, 3274, 743, 12, 34, "Output",ExpressionUUID->"07a33c84-c5b5-415b-9d62-32184b7130ba"],
Cell[114864, 3288, 741, 12, 34, "Output",ExpressionUUID->"a87a8069-04be-4d3a-89ee-708a4b414aa6"],
Cell[115608, 3302, 743, 12, 34, "Output",ExpressionUUID->"0dae145a-d8bd-4e39-bc98-a6d21525f5b9"],
Cell[116354, 3316, 741, 12, 34, "Output",ExpressionUUID->"3770f9bd-1305-4fc1-95b5-f390ce096ee7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117132, 3333, 639, 16, 52, "Input",ExpressionUUID->"a13e645a-2ffc-4694-bf8d-e80b66dbf77c"],
Cell[117774, 3351, 542, 8, 34, "Output",ExpressionUUID->"335dda70-2d4f-4daa-a2bd-223855491cde"],
Cell[118319, 3361, 544, 8, 34, "Output",ExpressionUUID->"23a3bd11-014a-4e05-9493-cb97fbd154c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118900, 3374, 5262, 152, 325, "Input",ExpressionUUID->"d9acde44-f159-429c-b6ef-a77e2839a456"],
Cell[124165, 3528, 535, 8, 34, "Output",ExpressionUUID->"a43534ab-a817-4d1b-bd12-a440ed94c29d"],
Cell[124703, 3538, 535, 8, 34, "Output",ExpressionUUID->"837083a9-a6fc-4f9c-9381-ea6dfdab641c"],
Cell[125241, 3548, 537, 8, 34, "Output",ExpressionUUID->"e230e9ec-0af5-4a96-b71e-f043ccf5a739"],
Cell[125781, 3558, 535, 8, 34, "Output",ExpressionUUID->"41ffc62b-81f1-4df1-949e-ed653a2b1205"],
Cell[126319, 3568, 535, 8, 34, "Output",ExpressionUUID->"6ad4ac2d-067c-4b5f-894f-a11e96874428"],
Cell[126857, 3578, 537, 8, 34, "Output",ExpressionUUID->"10e52d4c-2cf4-48ec-b962-18ba2d4a505a"],
Cell[127397, 3588, 537, 8, 34, "Output",ExpressionUUID->"d14963af-f060-40e9-99c1-7d9f2783a379"],
Cell[127937, 3598, 535, 8, 34, "Output",ExpressionUUID->"80cc1959-2ca2-45e7-830a-5d6190fb6944"],
Cell[128475, 3608, 535, 8, 34, "Output",ExpressionUUID->"4d960945-3f65-4653-a30e-b4f64d8e08b7"],
Cell[129013, 3618, 535, 8, 34, "Output",ExpressionUUID->"226d0d96-c4f9-4a03-ad03-014195fcb13a"],
Cell[129551, 3628, 537, 8, 34, "Output",ExpressionUUID->"95c945e9-f82a-4fe4-82d8-673036943e34"],
Cell[130091, 3638, 535, 8, 34, "Output",ExpressionUUID->"aff8a89b-4039-4c32-b5c7-8f4a017b6228"],
Cell[130629, 3648, 534, 8, 34, "Output",ExpressionUUID->"e34c514e-c47a-4ecc-a8cd-0d3f10b43660"],
Cell[131166, 3658, 534, 8, 34, "Output",ExpressionUUID->"70eaba6c-3f52-45a2-ae0f-0a665a15a2ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131737, 3671, 662, 18, 30, "Input",ExpressionUUID->"65e89506-82df-4606-ac9f-74cec7b0aab9"],
Cell[132402, 3691, 478, 8, 34, "Output",ExpressionUUID->"1b15cc34-0103-49d0-8e34-490fa11dd52f"]
}, Open  ]],
Cell[132895, 3702, 991, 27, 73, "Input",ExpressionUUID->"43742b1b-6272-4417-8933-0a3ac36cadf7"],
Cell[CellGroupData[{
Cell[133911, 3733, 1175, 35, 94, "Input",ExpressionUUID->"0cb91572-7a4c-44a4-8c0d-965c295e0cae"],
Cell[135089, 3770, 559, 10, 34, "Output",ExpressionUUID->"f64a6a24-f9d4-4e31-8bc3-c76e58247d29"],
Cell[135651, 3782, 586, 11, 34, "Output",ExpressionUUID->"03f22cfc-734a-4a7a-916c-4b74e5060de0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136274, 3798, 767, 20, 115, "Input",ExpressionUUID->"e3987083-afed-4e23-b260-5b9583b9230e"],
Cell[137044, 3820, 487, 8, 34, "Output",ExpressionUUID->"0d2ea612-7112-452d-a87a-74781f76419d"],
Cell[137534, 3830, 489, 8, 34, "Output",ExpressionUUID->"4788c245-ad40-45b2-83f0-7e848ae96045"],
Cell[138026, 3840, 487, 8, 34, "Output",ExpressionUUID->"3be13533-d540-4b7e-b579-a7d9ccb777af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138550, 3853, 1153, 36, 94, "Input",ExpressionUUID->"9c611b9b-d50b-431d-a082-5cc97a40bc85"],
Cell[139706, 3891, 565, 10, 34, "Output",ExpressionUUID->"908ee53d-650b-400a-b1a4-6b33f607b72c"],
Cell[140274, 3903, 597, 12, 34, "Output",ExpressionUUID->"e5ff11e8-822f-4fb1-9c18-a32ebb719870"]
}, Open  ]],
Cell[140886, 3918, 1335, 35, 115, "Input",ExpressionUUID->"aaf0ce14-ccd8-44c4-a5a0-ea112429bc4e"],
Cell[CellGroupData[{
Cell[142246, 3957, 707, 15, 115, "Input",ExpressionUUID->"7072af08-9156-4d12-a016-6be79d502534"],
Cell[142956, 3974, 558, 9, 34, "Output",ExpressionUUID->"87f08a5d-a522-43ba-8105-4ac67f369c68"],
Cell[143517, 3985, 558, 9, 34, "Output",ExpressionUUID->"0795d305-d28b-4964-a958-f40c8dd1cd4e"],
Cell[144078, 3996, 557, 9, 34, "Output",ExpressionUUID->"232256fb-0739-4341-8c64-d6a01284c5a2"],
Cell[144638, 4007, 558, 9, 34, "Output",ExpressionUUID->"2fa00819-1329-4483-b41b-377a0bbff614"],
Cell[145199, 4018, 558, 9, 34, "Output",ExpressionUUID->"0f7d4b72-5b78-4aa5-bb54-5fb33a39c577"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145794, 4032, 1109, 24, 220, "Input",ExpressionUUID->"2b08861d-e225-4dcd-8c42-adf843d4abdd"],
Cell[146906, 4058, 568, 9, 34, "Output",ExpressionUUID->"6a786706-5e6d-422c-9dac-6abbb8147b32"],
Cell[147477, 4069, 566, 9, 34, "Output",ExpressionUUID->"85d76229-4631-4fbe-a5f3-a3b6de49094d"],
Cell[148046, 4080, 566, 9, 34, "Output",ExpressionUUID->"57d17068-5446-402b-bc4d-464cf988e2e7"],
Cell[148615, 4091, 566, 9, 34, "Output",ExpressionUUID->"30b0d231-164a-47e8-ac15-2a2dadc77735"],
Cell[149184, 4102, 566, 9, 34, "Output",ExpressionUUID->"59994fc2-850f-4c4e-8375-5a96f11e6dc5"],
Cell[149753, 4113, 568, 9, 34, "Output",ExpressionUUID->"13f539be-a350-4dd8-b5ae-bdbf4a37c3cb"],
Cell[150324, 4124, 562, 9, 34, "Output",ExpressionUUID->"7030bc8f-a64a-4fee-8f7a-4690f8d163c1"],
Cell[150889, 4135, 566, 9, 34, "Output",ExpressionUUID->"43afcc4e-3d2d-49c1-8413-394db7d3fcb7"],
Cell[151458, 4146, 568, 9, 34, "Output",ExpressionUUID->"cfae46b3-245d-4b6b-a36a-89e4c127b34d"],
Cell[152029, 4157, 566, 9, 34, "Output",ExpressionUUID->"516bde8d-db38-4031-ab28-319554b26f12"]
}, Open  ]],
Cell[152610, 4169, 1703, 46, 115, "Input",ExpressionUUID->"8cdd9420-7784-4ae1-9495-dfb9279e76a8"],
Cell[CellGroupData[{
Cell[154338, 4219, 632, 18, 73, "Input",ExpressionUUID->"4dece873-cc84-4d71-851d-b3615d09a6c9"],
Cell[154973, 4239, 533, 8, 34, "Output",ExpressionUUID->"5d469e34-2fa0-4781-acfa-53fca7ff4a0e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155543, 4252, 891, 27, 73, "Input",ExpressionUUID->"bfdc95a6-cd17-4038-8e0d-85aeba4dc3b3"],
Cell[156437, 4281, 589, 9, 34, "Output",ExpressionUUID->"1718407b-52ef-4019-afa9-5c26cae98ee6"],
Cell[157029, 4292, 589, 9, 34, "Output",ExpressionUUID->"2315d180-58aa-4e4f-b019-9c7178d2ca77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157655, 4306, 1679, 47, 94, "Input",ExpressionUUID->"7755729c-9594-4dc2-9a22-dded3958c6dc"],
Cell[159337, 4355, 635, 10, 34, "Output",ExpressionUUID->"36d473cb-852e-4af6-a8e5-b355c0311199"],
Cell[159975, 4367, 633, 10, 34, "Output",ExpressionUUID->"bdcff6c2-9cdb-416f-a4f5-dd844218d995"],
Cell[160611, 4379, 633, 10, 34, "Output",ExpressionUUID->"f249458a-1763-4b2d-a78b-7e37f97d98d2"]
}, Open  ]],
Cell[161259, 4392, 6521, 171, 472, "Input",ExpressionUUID->"c2dc64ad-1f19-4f11-abdf-c68933230249"],
Cell[CellGroupData[{
Cell[167805, 4567, 2352, 59, 241, "Input",ExpressionUUID->"a23d5fad-f705-48d7-adb4-3fb36d5b3233"],
Cell[170160, 4628, 1640, 36, 34, "Output",ExpressionUUID->"d74ac628-c3d2-432b-9287-967dc48eb3ad"],
Cell[171803, 4666, 712, 11, 34, "Output",ExpressionUUID->"fa8dca6d-351b-43c3-af00-302c61932214"],
Cell[172518, 4679, 710, 11, 34, "Output",ExpressionUUID->"7279715c-bee4-4bf4-96cb-7d18a45cad29"],
Cell[173231, 4692, 710, 11, 34, "Output",ExpressionUUID->"29923ecf-beeb-4184-9a0e-ebf6aca0ba55"],
Cell[173944, 4705, 710, 11, 34, "Output",ExpressionUUID->"f72d58f8-fa11-457e-8ff7-1d993eaed7af"],
Cell[174657, 4718, 710, 11, 34, "Output",ExpressionUUID->"2116e9cc-a261-46c5-b9a6-70f850586216"],
Cell[175370, 4731, 712, 11, 34, "Output",ExpressionUUID->"3cca8e70-24f7-4360-b085-d8591a7b8aa9"],
Cell[176085, 4744, 710, 11, 34, "Output",ExpressionUUID->"e71381a7-8570-4f37-9f55-3d722e3444fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176832, 4760, 329, 8, 30, "Input",ExpressionUUID->"5614200c-ab94-4c53-b3d8-f19e62927133"],
Cell[177164, 4770, 512, 8, 34, "Output",ExpressionUUID->"dca98bc5-1e4b-4576-b52b-f4b9e254faee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177713, 4783, 4374, 112, 367, "Input",ExpressionUUID->"3aa19d3a-0ee5-49bf-999e-af24514bcac4"],
Cell[CellGroupData[{
Cell[182112, 4899, 633, 10, 24, "Print",ExpressionUUID->"1db0509c-a976-4ab0-9efd-73f32567c63d"],
Cell[182748, 4911, 635, 10, 24, "Print",ExpressionUUID->"4a493f50-aae7-40a5-bcf1-7f3c3819e12b"],
Cell[183386, 4923, 633, 10, 24, "Print",ExpressionUUID->"7faa074b-e838-4733-bfdc-ae4d7e90d6d3"],
Cell[184022, 4935, 633, 10, 24, "Print",ExpressionUUID->"7d34487c-fbe3-4161-b495-831ed7ea16b7"],
Cell[184658, 4947, 632, 10, 24, "Print",ExpressionUUID->"cb207dc6-b265-4383-a3e6-c44faae1b045"],
Cell[185293, 4959, 635, 10, 24, "Print",ExpressionUUID->"afa637b1-739d-465f-b8a9-e39d058a330b"],
Cell[185931, 4971, 633, 10, 24, "Print",ExpressionUUID->"8fd87441-b48f-464a-9d52-28cd9c1c2a3e"],
Cell[186567, 4983, 633, 10, 24, "Print",ExpressionUUID->"d4ffe544-4ef2-4bce-8ccf-bf72b4e63c4e"]
}, Open  ]]
}, Open  ]],
Cell[187227, 4997, 397, 11, 52, "Input",ExpressionUUID->"0e05ecae-30fd-4100-b9ea-d4ad2d7e09e1"],
Cell[CellGroupData[{
Cell[187649, 5012, 1007, 27, 52, "Input",ExpressionUUID->"60de6db6-5280-412f-8cd7-ac517f594a8b"],
Cell[188659, 5041, 539, 8, 34, "Output",ExpressionUUID->"b8b1b075-dccc-4794-b7e4-86572dcd69a1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189235, 5054, 1304, 39, 73, "Input",ExpressionUUID->"9352646d-58f2-4f3b-a7e9-638639f95554"],
Cell[190542, 5095, 565, 9, 34, "Output",ExpressionUUID->"6e75a90a-ff09-4f22-8138-94b974fdfab7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191144, 5109, 795, 24, 73, "Input",ExpressionUUID->"39c14211-d19c-4217-ac25-96213bc11a78"],
Cell[191942, 5135, 464, 7, 34, "Output",ExpressionUUID->"52b76b56-feba-4dbf-a8c1-9353257eb6bd"],
Cell[192409, 5144, 464, 7, 34, "Output",ExpressionUUID->"8efd377e-6977-4d00-ac45-fe2233bbfce3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192910, 5156, 2778, 76, 179, "Input",ExpressionUUID->"1f78b944-7bbf-43de-8dd8-480f51829df3"],
Cell[195691, 5234, 621, 10, 34, "Output",ExpressionUUID->"05c9c5d7-30eb-41e2-a410-ee1853e448da"],
Cell[196315, 5246, 619, 10, 34, "Output",ExpressionUUID->"089af4b9-d377-48d6-a789-789f8cb331fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196971, 5261, 662, 18, 52, "Input",ExpressionUUID->"8fbd5891-e728-40c9-a7b1-5871771237fe"],
Cell[197636, 5281, 502, 8, 34, "Output",ExpressionUUID->"9190a4d0-021e-40ab-ae3a-c3b3ae3dbaff"],
Cell[198141, 5291, 500, 8, 34, "Output",ExpressionUUID->"ddf20052-bdfb-4f41-9fa5-e6f97d431cfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198678, 5304, 4521, 130, 262, "Input",ExpressionUUID->"c62326ed-13fe-49fa-bc08-1131a741dfd5"],
Cell[203202, 5436, 419, 7, 34, "Output",ExpressionUUID->"ea4c4807-7e89-46d1-a966-7bf2a01b9b74"],
Cell[203624, 5445, 419, 7, 34, "Output",ExpressionUUID->"7fc71b3e-64d4-4782-b899-4b590793a763"],
Cell[204046, 5454, 419, 7, 34, "Output",ExpressionUUID->"9272d1d9-cb9e-4b4d-9099-ca7e093caf17"],
Cell[204468, 5463, 419, 7, 34, "Output",ExpressionUUID->"3d903e84-4a96-4933-831b-4879845d1ec2"],
Cell[204890, 5472, 419, 7, 34, "Output",ExpressionUUID->"e18614d0-c87a-41c8-a697-cd7c8ccaf20e"]
}, Open  ]],
Cell[205324, 5482, 592, 18, 30, "Input",ExpressionUUID->"df51a9eb-4f9c-44a6-a179-30c99d3589bd"],
Cell[205919, 5502, 2587, 64, 178, "Input",ExpressionUUID->"7872ca3a-5c8c-4e2d-a021-4144ea99f8a6"],
Cell[CellGroupData[{
Cell[208531, 5570, 1743, 44, 136, "Input",ExpressionUUID->"a8f9af3c-d21c-4862-89df-77d521a33f91"],
Cell[210277, 5616, 1160, 35, 104, "Output",ExpressionUUID->"5a023424-0498-4fe0-8302-7e4aa877d1b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211474, 5656, 1208, 35, 136, "Input",ExpressionUUID->"7ed5d74e-ad57-4152-8551-3ab42f4c70ff"],
Cell[212685, 5693, 1279, 43, 130, "Output",ExpressionUUID->"bd98084c-dd00-421c-8a70-7df9c9bf1e05"]
}, Open  ]],
Cell[213979, 5739, 1659, 48, 115, "Input",ExpressionUUID->"ed11f022-fed0-468a-b287-0cf90b7c3de0"],
Cell[CellGroupData[{
Cell[215663, 5791, 2867, 86, 241, "Input",ExpressionUUID->"5fb67bb0-3625-4ab2-aa41-3984bcf8902b"],
Cell[218533, 5879, 752, 15, 49, "Output",ExpressionUUID->"91d3fcdb-dcf1-4a08-8288-05fae6fd5968"],
Cell[219288, 5896, 651, 12, 49, "Output",ExpressionUUID->"03a68ef0-b551-4e0a-b19f-2628e0a3b47c"],
Cell[219942, 5910, 656, 12, 49, "Output",ExpressionUUID->"62eb13b9-98f3-4414-a885-3bc6a30ff115"],
Cell[220601, 5924, 764, 15, 49, "Output",ExpressionUUID->"54057502-541e-4695-9608-29404039d894"],
Cell[221368, 5941, 593, 9, 34, "Output",ExpressionUUID->"ac74262e-c486-4d4e-bab3-73569bf4510e"],
Cell[221964, 5952, 591, 9, 34, "Output",ExpressionUUID->"035e187f-f754-4924-8612-db2ba35364f5"],
Cell[222558, 5963, 591, 9, 34, "Output",ExpressionUUID->"7b0404fe-7bff-41d2-9a9f-788bee1938b5"],
Cell[223152, 5974, 591, 9, 34, "Output",ExpressionUUID->"f011fe95-ccdb-476c-b749-e310473d0f2f"],
Cell[223746, 5985, 593, 9, 34, "Output",ExpressionUUID->"78700008-389a-410b-94af-bb46c3ff18e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224376, 5999, 2249, 66, 136, "Input",ExpressionUUID->"88903f5f-a094-4454-8864-26e355013a32"],
Cell[226628, 6067, 251, 5, 34, "Output",ExpressionUUID->"ccd6a702-5133-4dca-a7bd-a85e816a68c2"]
}, Open  ]],
Cell[226894, 6075, 2555, 70, 283, "Input",ExpressionUUID->"2b0aa514-0a1e-4e81-b26e-363b7c10797d"],
Cell[CellGroupData[{
Cell[229474, 6149, 2188, 59, 220, "Input",ExpressionUUID->"139e0c6a-69f7-474d-bf9f-fc318021dd69"],
Cell[231665, 6210, 1760, 54, 134, "Output",ExpressionUUID->"9b3a5405-3152-4378-bdd9-8509d306c618"],
Cell[233428, 6266, 649, 11, 34, "Output",ExpressionUUID->"7602317f-56dd-4219-bc88-c54d0cd70e72"],
Cell[234080, 6279, 647, 11, 34, "Output",ExpressionUUID->"81082990-66e8-468a-8e4c-f8b09ec80e7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[234764, 6295, 1841, 54, 220, "Input",ExpressionUUID->"2a73f7ac-0e0d-4dc3-bd8e-3c80bb186ee6"],
Cell[236608, 6351, 1700, 60, 158, "Output",ExpressionUUID->"934c12c0-7edd-4bf3-bf58-a74388a06a9f"],
Cell[238311, 6413, 277, 6, 34, "Output",ExpressionUUID->"ad96d480-0b7c-4484-8fbf-633ab16efbd1"],
Cell[238591, 6421, 277, 6, 34, "Output",ExpressionUUID->"bb25b6a1-c622-4e8a-99a0-41cf07564104"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238905, 6432, 1841, 54, 220, "Input",ExpressionUUID->"abcd55dc-2032-4847-9ebc-9b0007c6b465"],
Cell[240749, 6488, 1614, 57, 158, "Output",ExpressionUUID->"0ab241ff-d01f-4840-ab99-9f9650a5ef04"],
Cell[242366, 6547, 277, 6, 34, "Output",ExpressionUUID->"ceaa521d-d1d3-4499-b567-758d2a0fa746"],
Cell[242646, 6555, 279, 6, 34, "Output",ExpressionUUID->"0b4c1f07-241f-4be5-8798-5fb5d20b2b20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242962, 6566, 1845, 54, 220, "Input",ExpressionUUID->"5e71d61d-9ff4-40df-b0da-4c7a17b13f9d"],
Cell[244810, 6622, 1497, 53, 136, "Output",ExpressionUUID->"b5e15d26-d3dd-4998-be9b-f2fb145f2688"],
Cell[246310, 6677, 277, 6, 34, "Output",ExpressionUUID->"41e34fa7-607f-48e4-be26-00ec8726a8e3"],
Cell[246590, 6685, 277, 6, 34, "Output",ExpressionUUID->"82fa8faf-2474-4f35-a9b6-16a773d486be"]
}, Open  ]],
Cell[246882, 6694, 1914, 57, 136, "Input",ExpressionUUID->"8835363d-5370-424d-bada-4267ae442020"],
Cell[CellGroupData[{
Cell[248821, 6755, 2313, 71, 136, "Input",ExpressionUUID->"a5d12810-543a-4d80-b58f-8ad27a50d47e"],
Cell[251137, 6828, 300, 5, 34, "Output",ExpressionUUID->"45f229be-6537-43cf-85d9-daa83493d650"],
Cell[251440, 6835, 298, 5, 34, "Output",ExpressionUUID->"17117af3-7937-4397-91d1-cc28d3f3b74a"],
Cell[251741, 6842, 297, 5, 34, "Output",ExpressionUUID->"7dae810b-e99b-4247-9199-f213ae8e05c1"],
Cell[252041, 6849, 300, 5, 34, "Output",ExpressionUUID->"cff2133a-4a34-4a12-9b5e-0f6f56c752f8"],
Cell[252344, 6856, 298, 5, 34, "Output",ExpressionUUID->"468c298b-5921-4917-9fc9-21551de69b8e"]
}, Open  ]],
Cell[252657, 6864, 3027, 78, 199, "Input",ExpressionUUID->"3a867b06-860a-40d5-9216-ebb1da42244d"],
Cell[CellGroupData[{
Cell[255709, 6946, 1775, 52, 136, "Input",ExpressionUUID->"9d763d0c-300d-4a78-84ab-6c491dba6755"],
Cell[257487, 7000, 395, 6, 34, "Output",ExpressionUUID->"4b250b13-df32-4c8c-b51c-ee311f082c94"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257919, 7011, 1779, 52, 136, "Input",ExpressionUUID->"e13eab58-9ace-40f1-9782-cd0c013f14e5"],
Cell[259701, 7065, 320, 5, 34, "Output",ExpressionUUID->"df928d4b-93c2-407d-982b-f379505ab70e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260058, 7075, 1208, 35, 136, "Input",ExpressionUUID->"e29ff8af-c37e-4136-94e7-b2af544ecffb"],
Cell[261269, 7112, 1350, 41, 152, "Output",ExpressionUUID->"371ab064-0fa6-4017-8db1-11f0ac7f8039"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262656, 7158, 1239, 36, 136, "Input",ExpressionUUID->"7738add7-c6d0-4188-8242-6ba22fdbb2aa"],
Cell[263898, 7196, 1334, 42, 152, "Output",ExpressionUUID->"e7ef53ec-23b5-43f4-96f8-23f0183062a3"]
}, Open  ]],
Cell[265247, 7241, 2555, 70, 283, "Input",ExpressionUUID->"0ce0218a-c5fa-434e-a070-948eb8aeede3"],
Cell[CellGroupData[{
Cell[267827, 7315, 2036, 60, 220, "Input",ExpressionUUID->"f434345d-bf1d-446c-a978-53a997c8839c"],
Cell[269866, 7377, 1482, 48, 154, "Output",ExpressionUUID->"8fb7522e-d129-4c88-96ea-fa84d8b5d2e8"],
Cell[271351, 7427, 344, 7, 34, "Output",ExpressionUUID->"294f4b86-ce23-4b3e-bfc6-bacca4cecac3"],
Cell[271698, 7436, 342, 7, 34, "Output",ExpressionUUID->"6c3dc8a4-09c5-4cd3-b144-00eb5c499e75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272077, 7448, 1986, 59, 220, "Input",ExpressionUUID->"f000f36c-1cc9-467e-a35e-d4c8aa6466fc"],
Cell[274066, 7509, 1924, 68, 178, "Output",ExpressionUUID->"da56d7fd-ba25-4b81-b6db-cd72d4f6812e"],
Cell[275993, 7579, 295, 7, 34, "Output",ExpressionUUID->"69589f29-aee7-450e-a65f-d71aafbf54df"],
Cell[276291, 7588, 293, 7, 34, "Output",ExpressionUUID->"9e96b6d6-2fa0-4b6c-bc4d-e6d9519bf262"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276621, 7600, 1985, 59, 220, "Input",ExpressionUUID->"276d5fb8-3709-4d15-8376-09d08c25b73a"],
Cell[278609, 7661, 1643, 56, 170, "Output",ExpressionUUID->"2eb74357-e4bf-4f6c-94fb-cb706c8a8b41"],
Cell[280255, 7719, 293, 7, 34, "Output",ExpressionUUID->"dbac1c07-5fd4-4f6f-937a-36bd8c9baaaf"],
Cell[280551, 7728, 293, 7, 34, "Output",ExpressionUUID->"3e469974-dbdf-4a42-9e3a-eeb6e4b9c0d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280881, 7740, 1986, 59, 220, "Input",ExpressionUUID->"3f769840-4bc6-4e48-8b80-da01b3848314"],
Cell[282870, 7801, 1611, 55, 170, "Output",ExpressionUUID->"b9552f6e-4c55-4768-984d-16d4a790ad96"],
Cell[284484, 7858, 269, 6, 34, "Output",ExpressionUUID->"62a4d679-c0f8-4a9c-bff4-14ea41faa5f1"],
Cell[284756, 7866, 269, 6, 34, "Output",ExpressionUUID->"daec6136-32dc-41a8-8204-4f70d7733459"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285062, 7877, 3092, 92, 115, "Input",ExpressionUUID->"d857d08d-f6da-4aad-bc29-344613305be4"],
Cell[288157, 7971, 352, 6, 34, "Output",ExpressionUUID->"fdfd0def-a63a-46b1-9592-668327728d7c"],
Cell[288512, 7979, 352, 6, 34, "Output",ExpressionUUID->"f69eff2a-a7fe-496f-912a-e6599f830bd4"],
Cell[288867, 7987, 352, 6, 34, "Output",ExpressionUUID->"b115174c-055e-4205-8afa-d495cc7d7a66"],
Cell[289222, 7995, 352, 6, 34, "Output",ExpressionUUID->"736cc638-05f0-4ff0-8100-fd844e04663c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289611, 8006, 2547, 78, 157, "Input",ExpressionUUID->"592db57b-fd18-484d-8dca-c6092d6fdc84"],
Cell[292161, 8086, 1336, 43, 104, "Output",ExpressionUUID->"3c0b1860-9e13-4a31-945d-878984af5a8a"],
Cell[293500, 8131, 299, 5, 34, "Output",ExpressionUUID->"ed6a0b66-e62e-4356-8e37-e41bfbd33e29"],
Cell[293802, 8138, 299, 5, 34, "Output",ExpressionUUID->"e442658e-c9ce-4390-896a-bf0e50370a57"],
Cell[294104, 8145, 299, 5, 34, "Output",ExpressionUUID->"2770ea1f-406c-49ae-9bfa-70f4c6750c43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294440, 8155, 1875, 56, 115, "Input",ExpressionUUID->"d4e829e4-df31-4f22-9608-f2daae529abf"],
Cell[296318, 8213, 1155, 32, 78, "Output",ExpressionUUID->"b40b6f8d-3352-42ae-a3ec-636c63128822"],
Cell[297476, 8247, 1276, 37, 56, "Output",ExpressionUUID->"0476a2f1-ea29-4c24-8531-dca62ae2162b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[298789, 8289, 1313, 39, 94, "Input",ExpressionUUID->"2913c6fe-b032-48d5-9eb3-1aa4807c57f4"],
Cell[300105, 8330, 326, 5, 34, "Output",ExpressionUUID->"8ef0e657-4646-4dc4-8bf3-42e1cdd80c8d"],
Cell[300434, 8337, 328, 5, 34, "Output",ExpressionUUID->"857116d8-856c-4781-bbea-ea90ad3a2707"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300799, 8347, 2134, 56, 178, "Input",ExpressionUUID->"5a1bdf0b-553e-4639-b947-7fb0da3117c9"],
Cell[302936, 8405, 1010, 25, 55, "Output",ExpressionUUID->"8f44cd95-90a1-496d-b98f-a318fcacdbe0"],
Cell[303949, 8432, 593, 9, 34, "Output",ExpressionUUID->"16e1f728-1f73-4c47-b8c5-f16cd0932da6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304579, 8446, 954, 29, 52, "Input",ExpressionUUID->"25f2688b-e56b-46c9-b89d-217e9728ed69"],
Cell[305536, 8477, 306, 5, 34, "Output",ExpressionUUID->"8bccc70d-12f0-49ae-bd61-f88eaa2ff77f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305879, 8487, 2246, 64, 73, "Input",ExpressionUUID->"26d09a61-7fd1-4d3e-9183-eebe0963f240"],
Cell[308128, 8553, 275, 5, 34, "Output",ExpressionUUID->"cce20be8-d628-4beb-8486-c757f06131d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308440, 8563, 1535, 46, 94, "Input",ExpressionUUID->"2af5151a-f028-468e-a3a9-b6cd0e4c4b0a"],
Cell[309978, 8611, 1848, 59, 63, "Output",ExpressionUUID->"c3a726b8-73d6-444d-80de-7d9af582de01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311863, 8675, 1978, 56, 94, "Input",ExpressionUUID->"456d51ef-3ebc-41b2-a14e-fdad537488fd"],
Cell[313844, 8733, 593, 9, 34, "Output",ExpressionUUID->"666524f2-92b6-4b13-8398-eeafaf5d34db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314474, 8747, 1744, 50, 94, "Input",ExpressionUUID->"67025921-dfce-432f-9bc7-16dce22f6e35"],
Cell[316221, 8799, 2195, 67, 62, "Output",ExpressionUUID->"76c2d5fa-67ff-4d45-aea3-cf835e02692b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[318453, 8871, 2462, 73, 157, "Input",ExpressionUUID->"f4394102-c54b-4bc0-aa4e-0fc93dfdfa82"],
Cell[320918, 8946, 1415, 44, 60, "Output",ExpressionUUID->"edcb8120-d656-4d7c-b157-e5e5f45bed67"],
Cell[322336, 8992, 371, 6, 34, "Output",ExpressionUUID->"f9b6832c-348a-47f5-b162-0022c1a57371"],
Cell[322710, 9000, 1387, 44, 60, "Output",ExpressionUUID->"0eb89f08-32e4-4987-8e10-4a72b94ad67b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324134, 9049, 1408, 43, 73, "Input",ExpressionUUID->"cc249492-b455-421e-833c-90e2b9c7255e"],
Cell[325545, 9094, 527, 14, 55, "Output",ExpressionUUID->"488315b0-5d7a-4804-8cd0-2efb1cdcd3bf"],
Cell[326075, 9110, 276, 5, 34, "Output",ExpressionUUID->"d5c47f56-2e51-4ef8-b8f3-f9799aa6d42a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326388, 9120, 3434, 99, 199, "Input",ExpressionUUID->"1ec0ae3b-c87e-4691-ac0a-116501b55062"],
Cell[329825, 9221, 1505, 43, 156, "Output",ExpressionUUID->"f86d7900-9b8c-4dd8-b6f0-466c0d64b661"],
Cell[331333, 9266, 1781, 53, 156, "Output",ExpressionUUID->"620676c0-1a10-4e67-b3fd-35a0f5c8ae1d"],
Cell[333117, 9321, 347, 6, 34, "Output",ExpressionUUID->"cb599b90-b063-4d91-b207-b022c7ece60b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333501, 9332, 502, 14, 52, "Input",ExpressionUUID->"1251ae1f-a866-4415-aa44-805e4967350b"],
Cell[334006, 9348, 347, 6, 34, "Output",ExpressionUUID->"2d826491-e06f-4315-9e74-1ca5fb489862"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334390, 9359, 2988, 89, 199, "Input",ExpressionUUID->"71b05b9f-5644-49c6-bbd1-b86723c65390"],
Cell[337381, 9450, 1381, 43, 110, "Output",ExpressionUUID->"6b0a8d40-cb49-484d-901c-cc3efa191fa5"],
Cell[338765, 9495, 1520, 48, 110, "Output",ExpressionUUID->"7a1eb121-aebb-43d0-aa6d-b068606f9d52"],
Cell[340288, 9545, 704, 20, 59, "Output",ExpressionUUID->"a521dad2-657a-48ee-bb54-a9e600018d67"],
Cell[340995, 9567, 372, 7, 34, "Output",ExpressionUUID->"c513d651-3abc-4655-aa96-99ae66a7e209"]
}, Open  ]],
Cell[CellGroupData[{
Cell[341404, 9579, 632, 18, 52, "Input",ExpressionUUID->"0f9d00a0-4be7-49b9-829f-7233af918083"],
Cell[342039, 9599, 322, 6, 34, "Output",ExpressionUUID->"8ff9df62-7723-492a-8ee5-8caff07d911f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342398, 9610, 561, 15, 73, "Input",ExpressionUUID->"218abda1-7f7b-4190-9d7e-ae23e3c24d2b"],
Cell[342962, 9627, 617, 16, 59, "Output",ExpressionUUID->"4c0fc87a-d156-48df-8965-50417a7c1dac"],
Cell[343582, 9645, 328, 5, 34, "Output",ExpressionUUID->"aea6336f-725d-4998-ae40-fbae2cc5429d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343947, 9655, 992, 26, 52, "Input",ExpressionUUID->"6bd47761-bb30-4fc6-a545-5125938a64e4"],
Cell[344942, 9683, 9195, 280, 43, "Output",ExpressionUUID->"051b5f76-d3b4-4684-b33d-ac7d3ff38790"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354174, 9968, 1919, 51, 199, "Input",ExpressionUUID->"f60ce97f-68f4-467b-9619-553dbb31804e"],
Cell[356096, 10021, 4271, 116, 34, "Output",ExpressionUUID->"45610e6b-a709-40c2-9351-1ccfb208a874"],
Cell[360370, 10139, 1094, 30, 83, "Output",ExpressionUUID->"2400843c-42bd-4845-a3bb-8addacf012f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[361501, 10174, 2336, 61, 178, "Input",ExpressionUUID->"0483641d-e280-40ed-8461-6d04fdedcb50"],
Cell[363840, 10237, 6452, 175, 53, "Output",ExpressionUUID->"44ce2d94-b971-4419-88bf-9b4d6f4cdd54"],
Cell[370295, 10414, 1336, 44, 119, "Output",ExpressionUUID->"a914e79a-bfef-433d-bc8b-e77ce53dc93e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371668, 10463, 3541, 95, 220, "Input",ExpressionUUID->"d82b5d8f-0397-4c31-9c3d-93cdebd57cc2"],
Cell[375212, 10560, 11208, 300, 53, "Output",ExpressionUUID->"73655c52-5233-45d3-b880-75da8c2733cf"],
Cell[386423, 10862, 1261, 31, 99, "Output",ExpressionUUID->"6f618322-c6fd-406f-a417-f19ccc825358"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387721, 10898, 583, 16, 52, "Input",ExpressionUUID->"7f1fe9a2-37d0-410d-8e34-f3652bf6de50"],
Cell[388307, 10916, 519, 8, 34, "Output",ExpressionUUID->"e2014863-dffa-499a-bcff-13ed6ad599df"]
}, Open  ]],
Cell[388841, 10927, 1179, 32, 73, "Input",ExpressionUUID->"287597f7-11fa-4302-b3e9-c7c04666489f"],
Cell[CellGroupData[{
Cell[390045, 10963, 1763, 50, 73, "Input",ExpressionUUID->"813116a7-6f83-4908-a8f2-0a909e6e24a9"],
Cell[391811, 11015, 652, 11, 34, "Output",ExpressionUUID->"350f76df-2b5f-4d8a-9feb-99507891ab4d"]
}, Open  ]],
Cell[392478, 11029, 1172, 33, 73, "Input",ExpressionUUID->"30dd2d27-9da6-4226-94cd-be23ac244055"],
Cell[CellGroupData[{
Cell[393675, 11066, 705, 19, 73, "Input",ExpressionUUID->"7697464a-8c2d-457d-aba8-5f710b2c5c9c"],
Cell[394383, 11087, 533, 8, 34, "Output",ExpressionUUID->"5fd52fcb-fbd6-416d-9476-306d999b5162"],
Cell[394919, 11097, 596, 10, 34, "Output",ExpressionUUID->"96ea65ec-660f-422c-8914-f227dc6d22da"],
Cell[395518, 11109, 581, 10, 34, "Output",ExpressionUUID->"946b701d-3e0e-417b-9f1c-bd64d0816e07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[396136, 11124, 1580, 38, 136, "Input",ExpressionUUID->"86fb94e2-053a-4fd0-b6e6-ced52aabc878"],
Cell[397719, 11164, 564, 9, 34, "Output",ExpressionUUID->"0fcffb2f-aad6-435e-a434-23b7ea4f7079"],
Cell[398286, 11175, 562, 9, 34, "Output",ExpressionUUID->"e9d565c3-ae06-4878-8b98-fe359778ad7c"],
Cell[398851, 11186, 564, 9, 34, "Output",ExpressionUUID->"cceca82b-91ba-47d8-807f-9d64d1a339bb"],
Cell[399418, 11197, 562, 9, 34, "Output",ExpressionUUID->"50663352-cc12-46bf-8707-f751f1e0afc8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400017, 11211, 2089, 54, 136, "Input",ExpressionUUID->"097a2646-b1a0-496e-ab00-952ebe26416b"],
Cell[402109, 11267, 513, 9, 34, "Output",ExpressionUUID->"a9c914c0-a8ec-4b31-9efd-2942bf845baa"],
Cell[402625, 11278, 515, 9, 34, "Output",ExpressionUUID->"386e2ff0-7050-4721-a364-969b8034c221"],
Cell[403143, 11289, 513, 9, 34, "Output",ExpressionUUID->"f06d995e-7353-4101-84f7-a8c8d1e81a91"],
Cell[403659, 11300, 513, 9, 34, "Output",ExpressionUUID->"4c4f4baf-85f4-4470-a647-c5c46b587de7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[404209, 11314, 1385, 41, 94, "Input",ExpressionUUID->"de049ed5-4c44-4bbd-a27e-50c377a83552"],
Cell[405597, 11357, 464, 9, 34, "Output",ExpressionUUID->"667b0df5-ac3d-45cd-83d5-751452dca5f4"],
Cell[406064, 11368, 465, 9, 34, "Output",ExpressionUUID->"6f222c9e-15be-4005-8fa6-e001e47f4bdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406566, 11382, 1214, 34, 52, "Input",ExpressionUUID->"dc09ab02-2151-4735-8751-aeb7ec545037"],
Cell[407783, 11418, 444, 8, 34, "Output",ExpressionUUID->"a75ea401-0d31-4044-93db-1e8a1ef0bfa3"]
}, Open  ]],
Cell[408242, 11429, 2073, 52, 52, "Input",ExpressionUUID->"e96de381-d293-458e-bff8-413e3a4e8cdb"],
Cell[CellGroupData[{
Cell[410340, 11485, 849, 20, 178, "Input",ExpressionUUID->"aa57b560-d2ab-4538-9fbb-7e2721b67a9f"],
Cell[411192, 11507, 610, 9, 34, "Output",ExpressionUUID->"32e72031-be15-4786-9766-647da8bb891b"],
Cell[411805, 11518, 610, 9, 34, "Output",ExpressionUUID->"9e77336b-15e5-4a25-95c6-8105a399ba47"],
Cell[412418, 11529, 610, 9, 34, "Output",ExpressionUUID->"7d1fd894-ccf8-4553-b536-df6a1b0c8fcc"],
Cell[413031, 11540, 610, 9, 34, "Output",ExpressionUUID->"ae20abc3-dbb1-445b-8198-86d1446392d7"],
Cell[413644, 11551, 610, 9, 34, "Output",ExpressionUUID->"06957d22-ed96-4b11-9a27-9d3b29c12b7c"],
Cell[414257, 11562, 610, 9, 34, "Output",ExpressionUUID->"99e01a9b-34f6-4197-a071-cfb2779aa3be"],
Cell[414870, 11573, 610, 9, 34, "Output",ExpressionUUID->"4c0c85e7-14a6-4801-ad12-03c901613070"],
Cell[415483, 11584, 610, 9, 34, "Output",ExpressionUUID->"5bf00c28-b4ec-4764-9855-2aa96077b3b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[416130, 11598, 3949, 117, 178, "Input",ExpressionUUID->"e072df9a-4730-4597-9da5-2e4cb521857c"],
Cell[420082, 11717, 416, 7, 34, "Output",ExpressionUUID->"97b59094-cce6-4be8-b8f6-a62f492e367b"],
Cell[420501, 11726, 415, 7, 34, "Output",ExpressionUUID->"d0994c19-0b72-47e4-bce0-f0c26e5b3545"],
Cell[420919, 11735, 416, 7, 34, "Output",ExpressionUUID->"5791ac3b-9bbe-4280-b244-18bc254a718f"],
Cell[421338, 11744, 416, 7, 34, "Output",ExpressionUUID->"01946792-d0ab-4801-8e3c-ecf6a4d38886"]
}, Open  ]],
Cell[CellGroupData[{
Cell[421791, 11756, 2005, 53, 136, "Input",ExpressionUUID->"dc1cbbdb-1043-4930-a69d-8ae9a5642f26"],
Cell[423799, 11811, 301, 5, 34, "Output",ExpressionUUID->"85c6acb2-f959-477d-8c52-c0089c26425a"],
Cell[424103, 11818, 301, 5, 34, "Output",ExpressionUUID->"067e83f1-caf7-41df-b334-b9b6eae81601"],
Cell[424407, 11825, 301, 5, 34, "Output",ExpressionUUID->"2c56ec33-25d3-461d-9f88-67678a855f03"],
Cell[424711, 11832, 301, 5, 34, "Output",ExpressionUUID->"669aa92f-8827-4bc8-a938-adbcaffa0c25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[425049, 11842, 3330, 103, 234, "Input",ExpressionUUID->"a862fc75-1e5e-4d00-9aae-133fa2490617"],
Cell[428382, 11947, 426, 7, 34, "Output",ExpressionUUID->"99dcadae-6d5f-41e7-836c-bff9a624a07e"],
Cell[428811, 11956, 424, 7, 34, "Output",ExpressionUUID->"2396373f-45a9-48fc-aa11-59f0bfae2ec3"],
Cell[429238, 11965, 426, 7, 34, "Output",ExpressionUUID->"f1c1f913-a571-4445-8961-c49766761383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[429701, 11977, 1980, 56, 178, "Input",ExpressionUUID->"d9d28de1-d253-40fb-807e-618127d3cda2"],
Cell[431684, 12035, 2124, 64, 43, "Output",ExpressionUUID->"10eecacd-cce8-435c-9eef-42db07a7fb9f"],
Cell[433811, 12101, 1631, 45, 34, "Output",ExpressionUUID->"e5a99bfd-48ab-4510-b2ab-bf0e7aebac9c"],
Cell[435445, 12148, 814, 23, 60, "Output",ExpressionUUID->"3561bd17-910d-40f8-b1c7-9fbae6f1ab3e"],
Cell[436262, 12173, 595, 17, 34, "Output",ExpressionUUID->"e9f3930e-2d99-4be9-86c0-ca6217260080"]
}, Open  ]]
}
]
*)



==> anc/flat_band_1ch_exact_matrices_L=50.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26685,        696]
NotebookOptionsPosition[     24049,        643]
NotebookOutlinePosition[     24441,        659]
CellTagsIndexPosition[     24398,        656]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["FLAT BAND MODEL", "Title",
 CellChangeTimes->{{3.85873522209935*^9, 3.8587352365909843`*^9}, {
  3.858735522840578*^9, 
  3.8587355259004717`*^9}},ExpressionUUID->"a5f857b1-c217-4b2c-b6fd-\
648b7100f834"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"SYSTEM", " ", "SIZE"}], "*)"}], " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"L", " ", "=", " ", "50"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.858736382442292*^9, 3.858736431253015*^9}, {
   3.858760047001429*^9, 3.8587600483266706`*^9}, 3.858830022200334*^9, {
   3.858843493766823*^9, 3.8588434939972563`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bf49ca9f-a055-4035-893b-2ed97109dda5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"INPUT", " ", "PARAMETERS"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"params", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"\[Epsilon]imp", "\[Rule]", 
       RowBox[{
        RowBox[{"-", "6"}], "/", "10"}]}], ",", " ", 
      RowBox[{"\[Alpha]", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"4", "/", "10"}]}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8587352623969*^9, 3.8587352796162977`*^9}, {
  3.858735330064506*^9, 3.858735425674588*^9}, {3.8587354694487457`*^9, 
  3.858735500511116*^9}, {3.8587357936628428`*^9, 3.858735798262661*^9}, {
  3.858735902708856*^9, 3.858735902776198*^9}, {3.858736411679618*^9, 
  3.858736412544132*^9}, {3.858736892323123*^9, 3.858736892433663*^9}, {
  3.858737805527812*^9, 3.8587378056044188`*^9}, {3.858760022680037*^9, 
  3.858760025084345*^9}, {3.858824044853587*^9, 3.858824048575533*^9}, {
  3.8588300274890213`*^9, 3.8588300291268263`*^9}, {3.858830303726832*^9, 
  3.858830320194263*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f97774e8-9bfb-4327-8fdf-40ec14e5eee8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gamma", "=", 
  RowBox[{
   RowBox[{"\[Pi]", 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"v", "^", "2"}]}], "/.", "params"}]}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"gamma", ",", "16"}], "]"}]}], "Input",
 CellChangeTimes->{{3.858830569206571*^9, 3.8588305970599833`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3d252f24-2644-439d-9e5e-2e54c6045bf7"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]"}], "25"]], "Output",
 CellChangeTimes->{{3.8588305869685507`*^9, 3.858830597310025*^9}, 
   3.858843496515032*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"d1a5d287-6eb8-4e32-8960-da2fa004097a"],

Cell[BoxData["0.25132741228718345907701147066236033598`16."], "Output",
 CellChangeTimes->{{3.8588305869685507`*^9, 3.858830597310025*^9}, 
   3.8588434965165577`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"10f1844f-b377-4d13-b168-d4dfd402923c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"SC", " ", "ENERGY"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"scE", "[", 
    RowBox[{"L_", ",", " ", "U_", ",", " ", "M_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], "\[Alpha]", 
     RowBox[{"(", 
      RowBox[{"U", "-", "M"}], ")"}], " ", 
     RowBox[{"M", " ", "/", " ", "L"}]}], "  ", "+", " ", 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"L", "-", "U"}], ")"}], "/", "L"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.858735533712145*^9, 3.858735564263158*^9}, {
  3.858735596719015*^9, 3.858735628219221*^9}, {3.858735690611725*^9, 
  3.8587357254415503`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5f6e00d1-06e9-4105-b936-b0edd4bab67d"],

Cell[CellGroupData[{

Cell["DOUBLET", "Subtitle",
 CellChangeTimes->{{3.858735244629385*^9, 3.8587352452132797`*^9}, {
  3.858830031305331*^9, 3.858830032631592*^9}, {3.858830306867036*^9, 
  3.858830309041506*^9}},ExpressionUUID->"f35ec213-32e0-4001-aa4a-\
ded6be024af3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "CHARGE", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", " ", "=", " ", "53"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M", " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}], "/", "2"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858736438387162*^9, 3.858736475692278*^9}, {
  3.858736526270566*^9, 3.8587365485802*^9}, {3.858736580495976*^9, 
  3.858736583115954*^9}, {3.858737103440132*^9, 3.858737106724477*^9}, {
  3.858843503535098*^9, 3.8588435036219683`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f83d9c2d-1065-47a4-bad9-e9e43dd13c81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HDeff", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"scE", "[", 
         RowBox[{"L", ",", " ", "L", ",", " ", "M"}], "]"}], "+", 
        "\[Epsilon]imp"}], ",", " ", "0", ",", " ", 
       RowBox[{"v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M"}], ")"}], "/", "L"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "v"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "L"}], "]"}]}]}], " ", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"0", ",", " ", 
       RowBox[{
        RowBox[{"scE", "[", 
         RowBox[{"L", ",", " ", 
          RowBox[{"L", "-", "2"}], ",", " ", 
          RowBox[{"M", "-", "1"}]}], "]"}], "+", "\[Epsilon]imp"}], ",", " ", 
       
       RowBox[{"v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "L"}], "]"}]}], ",", " ", 
       RowBox[{"v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M"}], ")"}], "/", "L"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M"}], ")"}], "/", "L"}], "]"}]}], ",", " ", 
       RowBox[{"v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "L"}], "]"}]}], ",", 
       RowBox[{"scE", "[", 
        RowBox[{"L", ",", " ", 
         RowBox[{"L", "-", "1"}], ",", " ", "M"}], "]"}], ",", " ", "0"}], 
      "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "v"}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "L"}], "]"}]}], ",", " ", 
       RowBox[{"v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M"}], ")"}], "/", "L"}], "]"}]}], ",", " ", "0",
        ",", " ", 
       RowBox[{
        RowBox[{"scE", "[", 
         RowBox[{"L", ",", " ", 
          RowBox[{"L", "-", "1"}], ",", " ", 
          RowBox[{"M", "-", "1"}]}], "]"}], " ", "+", " ", 
        RowBox[{"2", "\[Epsilon]imp"}], "+", "U"}]}], "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"HDeff", " ", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.8587355048578167`*^9, 3.858735505661194*^9}, {
   3.858735736364977*^9, 3.8587357758522577`*^9}, {3.858735809107378*^9, 
   3.85873582033486*^9}, {3.85873588250259*^9, 3.858735907364633*^9}, {
   3.858735949923525*^9, 3.858736008154242*^9}, {3.858736122093384*^9, 
   3.8587361592866373`*^9}, {3.8587361928103657`*^9, 3.858736315401753*^9}, {
   3.858736788914941*^9, 3.8587368436091347`*^9}, {3.85873725981501*^9, 
   3.858737259948111*^9}, {3.858737678369154*^9, 3.858737690832951*^9}, {
   3.8587379194004374`*^9, 3.8587379195224524`*^9}, 3.858738066233383*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"69e7c1c9-71ca-4ba9-8a24-9ee7d975b484"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"624", " ", "\[Alpha]"}], "25"]}], "+", "\[Epsilon]imp"}], 
      "0", 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "v"}], "5"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["13"], " ", "v"}], "5"]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"574", " ", "\[Alpha]"}], "25"]}], "+", "\[Epsilon]imp"}], 
      FractionBox[
       RowBox[{
        SqrtBox["13"], " ", "v"}], "5"], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "v"}], "5"]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "v"}], "5"], 
      FractionBox[
       RowBox[{
        SqrtBox["13"], " ", "v"}], "5"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"239", " ", "\[Alpha]"}], "10"]}], "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["13"], " ", "v"}], "5"]}], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["3"], " ", "v"}], "5"], "0", 
      RowBox[{"U", "-", 
       FractionBox[
        RowBox[{"1199", " ", "\[Alpha]"}], "50"], "+", 
       RowBox[{"2", " ", "\[Epsilon]imp"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8587368442547493`*^9, 3.858736893147176*^9, 3.858737097712085*^9, 
   3.858737263603725*^9, 3.8587374184800997`*^9, 3.8587376268644953`*^9, 
   3.858737700454748*^9, 3.8587378064575567`*^9, {3.8587379211301413`*^9, 
   3.85873793907001*^9}, 3.858737975221553*^9, 3.858738066577149*^9, {
   3.858760003309236*^9, 3.858760026751018*^9}, 3.858760065577444*^9, 
   3.858761801233177*^9, 3.8588240609147787`*^9, 3.858824234565543*^9, 
   3.858830034477797*^9, {3.85883031058055*^9, 3.858830322701556*^9}, 
   3.858843504887985*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"48bac8d1-182c-45c4-8cf2-\
a2410974def4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"DOUBLET", " ", "GS", " ", "ENERGY"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"HDeff", "/.", "params"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"EgsD", " ", "=", " ", 
      RowBox[{
       RowBox[{"%", " ", "+", " ", 
        RowBox[{"U", "/", "2"}]}], " ", "/.", "params"}]}], ",", "16"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.858736334606617*^9, 3.8587363549665194`*^9}, {
  3.858737280368258*^9, 3.858737302832534*^9}, {3.858737387703567*^9, 
  3.8587373980306273`*^9}, {3.8587379484127197`*^9, 3.858737973105019*^9}, {
  3.858830013794435*^9, 3.858830016314948*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"a24c4984-0866-4470-8d21-d1f5dcdf3ea8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "50"], " ", 
  InterpretationBox[
   TemplateBox[{"Root", 
     InterpretationBox[
      StyleBox[
       TemplateBox[{"\"-1.28\"", 
         DynamicBox[
          FEPrivate`FrontEndResource[
          "FEExpressions", "NumericalApproximationElider"]], 
         "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
         TemplateBox[{"\"10\"", "\"3\""}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
       False], -1282.9948010306463856977643445134162902832`15.954589770191003,
       Editable -> False], 
     TagBox[
      RowBox[{"Root", "[", 
        RowBox[{
          RowBox[{
            RowBox[{"2173874840420", "+", 
              RowBox[{"7165557816", " ", "#1"}], "+", 
              RowBox[{"8853663", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"4860", " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
      Short[#, 7]& ], -1282.9948010306464`},
    "NumericalApproximation"],
   Root[2173874840420 + 7165557816 # + 8853663 #^2 + 4860 #^3 + #^4& , 1, 
    0]]}]], "Output",
 CellChangeTimes->{{3.858736344254184*^9, 3.858736364070856*^9}, 
   3.8587365203487043`*^9, 3.85873655528782*^9, 3.858736586263362*^9, 
   3.858736811418483*^9, 3.858736893154311*^9, 3.858737097718614*^9, {
   3.858737263613702*^9, 3.858737293421041*^9}, {3.858737384381024*^9, 
   3.8587374184867277`*^9}, 3.8587376268715076`*^9, 3.858737700492667*^9, 
   3.858737806500411*^9, {3.858737921184273*^9, 3.858737939105055*^9}, {
   3.858737974266712*^9, 3.85873797523022*^9}, {3.858760003341316*^9, 
   3.858760026785804*^9}, 3.858760065584517*^9, 3.858761801242028*^9, 
   3.858824060925311*^9, 3.858824234573928*^9, {3.8588300166810617`*^9, 
   3.8588300356648607`*^9}, {3.858830311248065*^9, 3.858830323196897*^9}, 
   3.858843506809945*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"4f996557-94ee-4567-9704-d570c680e5f5"],

Cell[BoxData[
 RowBox[{"-", "25.15989602061292798311744937566544064685`16."}]], "Output",
 CellChangeTimes->{{3.858736344254184*^9, 3.858736364070856*^9}, 
   3.8587365203487043`*^9, 3.85873655528782*^9, 3.858736586263362*^9, 
   3.858736811418483*^9, 3.858736893154311*^9, 3.858737097718614*^9, {
   3.858737263613702*^9, 3.858737293421041*^9}, {3.858737384381024*^9, 
   3.8587374184867277`*^9}, 3.8587376268715076`*^9, 3.858737700492667*^9, 
   3.858737806500411*^9, {3.858737921184273*^9, 3.858737939105055*^9}, {
   3.858737974266712*^9, 3.85873797523022*^9}, {3.858760003341316*^9, 
   3.858760026785804*^9}, 3.858760065584517*^9, 3.858761801242028*^9, 
   3.858824060925311*^9, 3.858824234573928*^9, {3.8588300166810617`*^9, 
   3.8588300356648607`*^9}, {3.858830311248065*^9, 3.858830323196897*^9}, 
   3.8588435068135023`*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"ce59775b-ff56-4f14-b69d-f56faf97313f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["SINGLET", "Subtitle",
 CellChangeTimes->{{3.858737985097889*^9, 3.8587379929949102`*^9}, {
  3.8588303119549026`*^9, 
  3.8588303251622887`*^9}},ExpressionUUID->"6f29f2bb-9759-4e2b-9325-\
66586a0f433a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "CHARGE", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"n", " ", "=", " ", "52"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"M", " ", "=", " ", 
    RowBox[{
     RowBox[{"n", "/", "2"}], " ", "-", " ", "1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.858738000212184*^9, 3.8587380158549013`*^9}, {
  3.858761762608637*^9, 3.858761765104287*^9}, {3.858843526096064*^9, 
  3.8588435264067173`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"78faabb9-2a1c-45a7-a396-5bf6fbeaf266"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{
  3.858761765505219*^9, 3.858761801272583*^9, 3.858824060962603*^9, 
   3.858824234601368*^9, 3.858830055897634*^9, {3.858830315013934*^9, 
   3.858830326112393*^9}, 3.858843526751956*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"f88bf368-04e8-4250-92ab-8415c2b4039c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HSeff", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"scE", "[", 
         RowBox[{"L", ",", " ", 
          RowBox[{"L", "-", "1"}], ",", " ", "M"}], "]"}], "+", 
        "\[Epsilon]imp"}], ",", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"M", "+", "1"}], ")"}], "/", "L"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M", "-", "1"}], ")"}], "/", "L"}], "]"}]}], ",",
        " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M"}], ")"}], "/", "L"}], "]"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "L"}], "]"}]}]}], "  ", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"M", "+", "1"}], ")"}], "/", "L"}], "]"}]}], ",", " ", 
       RowBox[{"scE", "[", 
        RowBox[{"L", ",", " ", "L", ",", " ", 
         RowBox[{"M", "+", "1"}]}], "]"}], ",", " ", "0", ",", " ", "0", ",", 
       " ", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M", "-", "1"}], ")"}], "/", "L"}], "]"}]}], ",",
        " ", "0", ",", " ", 
       RowBox[{"scE", "[", 
        RowBox[{"L", ",", " ", 
         RowBox[{"L", "-", "2"}], ",", " ", "M"}], "]"}], ",", " ", "0", ",", 
       " ", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"L", "-", "M"}], ")"}], "/", "L"}], "]"}]}], ",", " ", "0",
        ",", " ", "0", ",", 
       RowBox[{
        RowBox[{"scE", "[", 
         RowBox[{"L", ",", " ", "L", ",", " ", "M"}], "]"}], "+", "U", "+", 
        RowBox[{"2", "\[Epsilon]imp"}]}], ",", " ", "0"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", "2", "]"}], " ", "v", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "L"}], "]"}]}], " ", ",", " ", "0", ",", " ", "0", 
       ",", " ", "0", ",", " ", 
       RowBox[{
        RowBox[{"scE", "[", 
         RowBox[{"L", ",", " ", 
          RowBox[{"L", "-", "2"}], ",", " ", 
          RowBox[{"M", "-", "1"}]}], "]"}], "+", "U", "+", 
        RowBox[{"2", "\[Epsilon]imp"}]}]}], "}"}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"HSeff", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.858738024352186*^9, 3.8587380551523457`*^9}, {
  3.858759140173757*^9, 3.858759216437553*^9}, {3.858759388058311*^9, 
  3.858759497057205*^9}, {3.85876019653566*^9, 3.858760204859762*^9}, {
  3.85876182670002*^9, 3.858761826754266*^9}, {3.8587618604816628`*^9, 
  3.8587618847031612`*^9}, {3.858823836976351*^9, 3.8588238805347843`*^9}, {
  3.858823911292453*^9, 3.858824031781743*^9}, {3.858824186713943*^9, 
  3.858824214611752*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"46da1946-8125-4a3e-b9e8-09743c8d18e5"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"1199", " ", "\[Alpha]"}], "50"]}], "+", "\[Epsilon]imp"}], 
      FractionBox[
       RowBox[{
        SqrtBox["26"], " ", "v"}], "5"], 
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["6"], " ", "v"}], "5"], "v", "v"},
     {
      FractionBox[
       RowBox[{
        SqrtBox["26"], " ", "v"}], "5"], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"624", " ", "\[Alpha]"}], "25"]}], "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["6"], " ", "v"}], "5"], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"574", " ", "\[Alpha]"}], "25"]}], "0", "0"},
     {"v", "0", "0", 
      RowBox[{"U", "-", 
       RowBox[{"25", " ", "\[Alpha]"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]imp"}]}], "0"},
     {"v", "0", "0", "0", 
      RowBox[{"U", "-", 
       RowBox[{"23", " ", "\[Alpha]"}], "+", 
       RowBox[{"2", " ", "\[Epsilon]imp"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.858738058549892*^9, {3.858759382828837*^9, 3.858759392097063*^9}, {
   3.858759424802244*^9, 3.858759443982332*^9}, 3.858759498767798*^9, {
   3.858760003376966*^9, 3.858760026826646*^9}, 3.8587600656286383`*^9, 
   3.8587602055917883`*^9, 3.858761801280015*^9, 3.858823982576838*^9, {
   3.8588240329207563`*^9, 3.858824060969884*^9}, {3.858824191083331*^9, 
   3.858824234609931*^9}, 3.858830056555963*^9, {3.858830315748695*^9, 
   3.8588303265591917`*^9}, 3.858843527338114*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"660bd7b4-fe61-4976-af95-\
9c8160811c59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"SINGLET", " ", "GS", " ", "ENERGY"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Min", "[", 
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"HSeff", "/.", "params"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"EgsS", " ", "=", " ", 
      RowBox[{
       RowBox[{"%", " ", "+", " ", 
        RowBox[{"U", "/", "2"}]}], " ", "/.", "params"}]}], ",", "16"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.858824218695496*^9, 3.8588242287525682`*^9}, {
  3.858830059553812*^9, 3.8588300611355963`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"32379bbb-688a-4111-b5d6-95c277c95e1a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "50"], " ", 
  InterpretationBox[
   TemplateBox[{"Root", 
     InterpretationBox[
      StyleBox[
       TemplateBox[{"\"-1.28\"", 
         DynamicBox[
          FEPrivate`FrontEndResource[
          "FEExpressions", "NumericalApproximationElider"]], 
         "\"\[ThinSpace]\[Times]\[ThinSpace]\"", 
         TemplateBox[{"\"10\"", "\"3\""}, "Superscript", SyntaxForm -> 
          SuperscriptBox]}, "RowDefault"], ShowStringCharacters -> 
       False], -1275.78104347840871923835948109626770019531`15.\
954589770191003, Editable -> False], 
     TagBox[
      RowBox[{"Root", "[", 
        RowBox[{
          RowBox[{
            RowBox[{"2570790048153600", "+", 
              RowBox[{"10652159656320", " ", "#1"}], "+", 
              RowBox[{"17646594576", " ", 
                SuperscriptBox["#1", "2"]}], "+", 
              RowBox[{"14609888", " ", 
                SuperscriptBox["#1", "3"]}], "+", 
              RowBox[{"6045", " ", 
                SuperscriptBox["#1", "4"]}], "+", 
              SuperscriptBox["#1", "5"]}], "&"}], ",", "1"}], "]"}], 
      Short[#, 7]& ], -1275.7810434784087`},
    "NumericalApproximation"],
   Root[2570790048153600 + 10652159656320 # + 17646594576 #^2 + 14609888 #^3 + 
    6045 #^4 + #^5& , 1, 0]]}]], "Output",
 CellChangeTimes->{{3.858824224967259*^9, 3.858824234638033*^9}, 
   3.8588300613954077`*^9, 3.858830327287335*^9, 3.858843527809143*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"73166611-6174-47aa-b879-368c6dc5e343"],

Cell[BoxData[
 RowBox[{"-", "25.01562086956817396962689894820491877574`16."}]], "Output",
 CellChangeTimes->{{3.858824224967259*^9, 3.858824234638033*^9}, 
   3.8588300613954077`*^9, 3.858830327287335*^9, 3.858843527814644*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"07ea777c-2104-4080-8892-157618ad3e66"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{909, Automatic}, {Automatic, 5}},
FrontEndVersion->"12.3 for Mac OS X ARM (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fa788e33-d42e-46a1-a429-f406567a7f24"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 210, 4, 98, "Title",ExpressionUUID->"a5f857b1-c217-4b2c-b6fd-648b7100f834"],
Cell[793, 28, 452, 9, 52, "Input",ExpressionUUID->"bf49ca9f-a055-4035-893b-2ed97109dda5"],
Cell[1248, 39, 1189, 24, 52, "Input",ExpressionUUID->"f97774e8-9bfb-4327-8fdf-40ec14e5eee8"],
Cell[CellGroupData[{
Cell[2462, 67, 417, 10, 52, "Input",ExpressionUUID->"3d252f24-2644-439d-9e5e-2e54c6045bf7"],
Cell[2882, 79, 248, 5, 51, "Output",ExpressionUUID->"d1a5d287-6eb8-4e32-8960-da2fa004097a"],
Cell[3133, 86, 245, 3, 34, "Output",ExpressionUUID->"10f1844f-b377-4d13-b168-d4dfd402923c"]
}, Open  ]],
Cell[3393, 92, 769, 20, 52, "Input",ExpressionUUID->"5f6e00d1-06e9-4105-b936-b0edd4bab67d"],
Cell[CellGroupData[{
Cell[4187, 116, 250, 4, 53, "Subtitle",ExpressionUUID->"f35ec213-32e0-4001-aa4a-ded6be024af3"],
Cell[4440, 122, 665, 15, 73, "Input",ExpressionUUID->"f83d9c2d-1065-47a4-bad9-e9e43dd13c81"],
Cell[CellGroupData[{
Cell[5130, 141, 3122, 80, 157, "Input",ExpressionUUID->"69e7c1c9-71ca-4ba9-8a24-9ee7d975b484"],
Cell[8255, 223, 2359, 71, 134, "Output",ExpressionUUID->"48bac8d1-182c-45c4-8cf2-a2410974def4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10651, 299, 837, 20, 73, "Input",ExpressionUUID->"a24c4984-0866-4470-8d21-d1f5dcdf3ea8"],
Cell[11491, 321, 2011, 42, 51, "Output",ExpressionUUID->"4f996557-94ee-4567-9704-d570c680e5f5"],
Cell[13505, 365, 914, 13, 34, "Output",ExpressionUUID->"ce59775b-ff56-4f14-b69d-f56faf97313f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[14468, 384, 208, 4, 53, "Subtitle",ExpressionUUID->"6f29f2bb-9759-4e2b-9325-66586a0f433a"],
Cell[CellGroupData[{
Cell[14701, 392, 535, 12, 73, "Input",ExpressionUUID->"78faabb9-2a1c-45a7-a396-5bf6fbeaf266"],
Cell[15239, 406, 317, 5, 34, "Output",ExpressionUUID->"f88bf368-04e8-4250-92ab-8415c2b4039c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15593, 416, 3797, 97, 199, "Input",ExpressionUUID->"46da1946-8125-4a3e-b9e8-09743c8d18e5"],
Cell[19393, 515, 2047, 57, 142, "Output",ExpressionUUID->"660bd7b4-fe61-4976-af95-9c8160811c59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21477, 577, 691, 18, 73, "Input",ExpressionUUID->"32379bbb-688a-4111-b5d6-95c277c95e1a"],
Cell[22171, 597, 1529, 35, 51, "Output",ExpressionUUID->"73166611-6174-47aa-b879-368c6dc5e343"],
Cell[23703, 634, 306, 4, 57, "Output",ExpressionUUID->"07ea777c-2104-4080-8892-157618ad3e66"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/inputFile_flatBand_doublet <==
params{
       	MPO = std
	flat_band = true
        band_level_shift = true
		
        NBath = 50
	nref = 53
	nrange = 0

        alpha = -1
        U = 1
	epsimp = -0.6
        gamma = 0.2513274122871835

        nrsweeps = 30
        EnergyErrgoal = 0
        
        verbose = true
}

sweeps
{

sweeps
     {

     maxdim  mindim  cutoff  niter  noise
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3		     
     640     1      1E-14   3	   1e-4
     640     1      1E-14   5	   1e-4
     640     1      1E-14   5	   1e-4
     640     1      1E-14   5	   1e-4
     640     1      1E-14   5	   1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     2000    1      1E-14   5      1e-6		
     2000    1      1E-14   5      1e-6		
     2000    1      1E-14   5      0		
     4000    1      1E-14   5      0		
     4000    1      1E-14   5      0		
     4000    1      1E-16   5      0
     }
}


==> anc/inputFile_flatBand_singlet <==
params{
       	MPO = std
	flat_band = true
        band_level_shift = true
		
        NBath = 50
	nref = 52
	nrange = 0

        alpha = -1
        U = 1
	epsimp = -0.6
        gamma = 0.2513274122871835

        nrsweeps = 30
        EnergyErrgoal = 0
        
        verbose = true
}

sweeps
{

sweeps
     {

     maxdim  mindim  cutoff  niter  noise
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-2
     200      50      1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3
     320      1	     1E-14    3     1e-3		     
     640     1      1E-14   3	   1e-4
     640     1      1E-14   5	   1e-4
     640     1      1E-14   5	   1e-4
     640     1      1E-14   5	   1e-4
     640     1      1E-14   5	   1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     1280    1      1E-14   5      1e-5
     2000    1      1E-14   5      1e-6		
     2000    1      1E-14   5      1e-6		
     2000    1      1E-14   5      0		
     4000    1      1E-14   5      0		
     4000    1      1E-14   5      0		
     4000    1      1E-16   5      0
     }
}


==> anc/one_channel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     51199,       1472]
NotebookOptionsPosition[     47902,       1415]
NotebookOutlinePosition[     48348,       1432]
CellTagsIndexPosition[     48305,       1429]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Calculations for flat-band Hamiltonian matrix elements
 Luka Pave\[SHacek]i\[CAcute], Rok \[CapitalZHacek]itko, April 2022\
\>", "Text",
 CellChangeTimes->{{3.859010083383052*^9, 
  3.859010147546802*^9}},ExpressionUUID->"f45d1c82-2e55-43af-bdc0-\
ca81eb5321b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8292741490368433`*^9, 3.829274154051255*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"0bb5c744-03d9-44cc-9913-79917a6e2e14"],

Cell[BoxData["\<\"/Users/rokzitko/Dropbox/papers/bec/analytics\"\>"], "Output",
 CellChangeTimes->{3.829274154448503*^9, 3.8589994004723263`*^9, 
  3.8590010349691877`*^9, 3.859001075519627*^9, 3.8590015121007767`*^9, 
  3.85900238085507*^9, 3.859002803734519*^9, 3.859009120011202*^9, 
  3.859009723873754*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"6401eb90-adfb-43a8-8304-1eee7e347efc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "sneg`"}], ";"}]], "Input",
 CellChangeTimes->{{3.858999400780877*^9, 3.858999402956703*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"9f1fb60e-6deb-4ef6-bf67-d9bf28d91cce"],

Cell[BoxData["\<\"sneg 1.252 Copyright (C) 2002-2019 Rok Zitko\"\>"], "Print",
 CellChangeTimes->{3.858999403203104*^9, 3.859001035010234*^9, 
  3.859001075558752*^9, 3.8590015121510267`*^9, 3.859002380907873*^9, 
  3.859002803775934*^9, 3.859003017025744*^9, 3.859003287272297*^9, 
  3.859004285901132*^9, 3.8590044124953737`*^9, 3.85900490763065*^9, 
  3.859005238267535*^9, 3.859008801125741*^9, 3.859009120054277*^9, 
  3.859009723915144*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"b7b59f57-81e4-48b0-a763-209fdb8a5ed9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{"M_", ",", "LL_", ",", "BB_List"}], "]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.85899943404565*^9, 3.858999440310766*^9}, 
   3.858999493822117*^9, 3.8589996192135878`*^9, {3.858999747663248*^9, 
   3.85899974939939*^9}, {3.8590010403347692`*^9, 3.8590010437677727`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"c7ef067d-6007-4d20-8772-153e9153b783"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"snegfermionoperators", "[", 
   RowBox[{"c", ",", "d", ",", "f", ",", "g"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"snegfreeindexes", "[", 
   RowBox[{"b", ",", "bp"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"snegrealconstants", "[", 
   RowBox[{"m", ",", "l"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8590000125230513`*^9, 3.8590000426265993`*^9}, {
  3.8590003136119204`*^9, 3.859000313962672*^9}, {3.8590006635972843`*^9, 
  3.859000663860376*^9}, {3.859001024863991*^9, 3.859001026591277*^9}, {
  3.85900106127557*^9, 3.859001067366232*^9}, {3.859005895566617*^9, 
  3.859005895631093*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"ebadd00e-09ff-4516-aacb-c95622e6d8cf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"nDO", "=", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"nUP", "=", 
    RowBox[{"+", "1"}]}], ",", 
   RowBox[{"n2", "=", "2"}], ",", 
   RowBox[{"n0", "=", "0"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.859001629122871*^9, 3.8590017023209476`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"40da8a07-e258-4cb1-abbe-eece8322c108"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.859001649925655*^9, 3.859001702542687*^9}, 
   3.859002383429501*^9, 3.859002806219513*^9, 3.859003017666573*^9, 
   3.859003292506024*^9, 3.8590042865315113`*^9, 3.859004413132736*^9, 
   3.859004908264517*^9, 3.859005242018149*^9, 3.859008803730117*^9, 
   3.859009120635933*^9, 3.85900972452658*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"44575d7c-fb73-430e-a4df-3e97966a5411"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"n\[Sigma]", "[", "\[Sigma]_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"\[Sigma]", "==", "UP"}], ",", "nUP", ",", "nDO"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8590019589576063`*^9, 3.859001968058817*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"6eb0d0a4-1f75-4052-969d-305d6ae7e823"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Annihilates", " ", "zero", " ", "state", " ", "on", " ", "QD"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{"a___", ",", 
       RowBox[{"d", "[", 
        RowBox[{"AN", ",", "\[Sigma]_"}], "]"}], ",", 
       RowBox[{"Ket", "[", "__", "]"}]}], "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Does", " ", "not", " ", "conserve", " ", "charge", " ", "on", " ", 
     "QD"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"Bra", "[", "a__", "]"}], ",", 
       RowBox[{"d", "[", "__", "]"}], ",", 
       RowBox[{"f", "[", "__", "]"}], ",", 
       RowBox[{"Ket", "[", "b__", "]"}]}], "]"}], ":=", "0"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.859005530336535*^9, 3.859005542901457*^9}, {
  3.859005605725617*^9, 3.859005630711746*^9}, {3.8590095851406384`*^9, 
  3.859009607751438*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"75a61753-3aab-4424-8e8e-788d177c9175"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Charge", " ", "conservation"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"Bra", "[", 
        RowBox[{"m1_", ",", "n0"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"CR", ",", "\[Sigma]_"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"AN", ",", "\[Sigma]_"}], "]"}], ",", 
       RowBox[{"Ket", "[", 
        RowBox[{"m2_", ",", "n0"}], "]"}]}], "]"}], "/;", 
     RowBox[{"m1", "!=", "m2"}]}], "=", "0"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.8590072496720324`*^9, 3.859007294533264*^9}, {
  3.85900961306502*^9, 3.859009623543892*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9c408ec5-f737-4c39-8348-626ec818ed02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "Orthogonality", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{"a___", ",", 
      RowBox[{"Bra", "[", "b___", "]"}], ",", 
      RowBox[{"Ket", "[", "k___", "]"}], ",", "d___"}], "]"}], "/;", 
    RowBox[{"pairpattern", "[", 
     RowBox[{
      RowBox[{"{", "b", "}"}], ",", 
      RowBox[{"{", "k", "}"}]}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{
      RowBox[{"{", "b", "}"}], ",", 
      RowBox[{"{", "k", "}"}]}], "]"}], " ", 
    RowBox[{"nc", "[", 
     RowBox[{"a", ",", "d"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8590033085676622`*^9, 3.859003339660667*^9}, {
  3.859003410988491*^9, 3.859003417126149*^9}, {3.859005928787897*^9, 
  3.859005928954917*^9}, {3.859005966593691*^9, 3.859005971851057*^9}, {
  3.859006008860181*^9, 3.859006017555372*^9}, {3.85900963169174*^9, 
  3.8590096398159447`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b002c29c-6d88-44ea-a57a-e819379b3e9f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"diff", "[", 
    RowBox[{"b_", ",", "bp_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"KroneckerDelta", "[", 
     RowBox[{"b", ",", "bp"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"sumdiff", "[", 
     RowBox[{"a_", ",", 
      RowBox[{"{", 
       RowBox[{"b_", ",", "bp_"}], "}"}]}], "]"}], ":=", 
    RowBox[{"sum", "[", 
     RowBox[{
      RowBox[{"a", " ", 
       RowBox[{"diff", "[", 
        RowBox[{"b", ",", "bp"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", "bp"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "B19", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"f", "[", 
      RowBox[{"CR", ",", "DO"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"CR", ",", "UP"}], "]"}], ",", 
     RowBox[{"Ket", "[", 
      RowBox[{"M_", ",", "n0"}], "]"}]}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "M"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"l", "-", "M"}], ")"}]}], "]"}], "/", "l"}], " ", 
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Ket", "[", 
          RowBox[{
           RowBox[{"M", "+", "1"}], ",", "n0"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "M"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"l", "-", "M", "-", "1"}], ")"}]}], "]"}], "/", "l"}], " ", 
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Ket", "[", 
          RowBox[{"M", ",", "n2"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]",
      ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"nc", "[", 
     RowBox[{"a___", ",", 
      RowBox[{"f", "[", 
       RowBox[{"CR", ",", "UP"}], "]"}], ",", 
      RowBox[{"f", "[", 
       RowBox[{"CR", ",", "DO"}], "]"}], ",", 
      RowBox[{"Ket", "[", 
       RowBox[{"M_", ",", "n0"}], "]"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "M"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"l", "-", "M"}], ")"}]}], "]"}], "/", "l"}], " ", 
      RowBox[{"nc", "[", 
       RowBox[{"a", ",", 
        RowBox[{"Ket", "[", 
         RowBox[{
          RowBox[{"M", "+", "1"}], ",", "n0"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "M"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"l", "-", "M", "-", "1"}], ")"}]}], "]"}], "/", "l"}], " ", 
      
      RowBox[{"nc", "[", 
       RowBox[{"a", ",", 
        RowBox[{"Ket", "[", 
         RowBox[{"M", ",", "n2"}], "]"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", "B23", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nc", "[", 
    RowBox[{"a___", ",", 
     RowBox[{"f", "[", 
      RowBox[{"AN", ",", "DO"}], "]"}], ",", 
     RowBox[{"f", "[", 
      RowBox[{"AN", ",", "UP"}], "]"}], ",", 
     RowBox[{"Ket", "[", 
      RowBox[{"M_", ",", "n0"}], "]"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"M", 
        RowBox[{"(", 
         RowBox[{"1", "+", "l", "-", "M"}], ")"}]}], "]"}], "/", "l"}], " ", 
     RowBox[{"nc", "[", 
      RowBox[{"a", ",", 
       RowBox[{"Ket", "[", 
        RowBox[{
         RowBox[{"M", "-", "1"}], ",", "n0"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"M", 
        RowBox[{"(", 
         RowBox[{"M", "-", "1"}], ")"}]}], "]"}], "/", "l"}], " ", 
     RowBox[{"nc", "[", 
      RowBox[{"a", ",", 
       RowBox[{"Ket", "[", 
        RowBox[{
         RowBox[{"M", "-", "2"}], ",", "n2"}], "]"}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.858999454824258*^9, 3.858999476413351*^9}, {
  3.85899962591908*^9, 3.858999645655155*^9}, {3.85899970261679*^9, 
  3.8590000013092737`*^9}, {3.859000082297476*^9, 3.859000306091867*^9}, {
  3.85900079390382*^9, 3.859000859768524*^9}, {3.85900181338204*^9, 
  3.859001896934691*^9}, {3.859001929180799*^9, 3.859001973133039*^9}, {
  3.859002132773966*^9, 3.859002164197421*^9}, {3.8590022346617823`*^9, 
  3.859002365972912*^9}, {3.859002515297309*^9, 3.859002530446796*^9}, {
  3.859002979831573*^9, 3.85900300655612*^9}, {3.859004885148863*^9, 
  3.85900489578859*^9}, {3.8590051385758467`*^9, 3.859005151068576*^9}, {
  3.859005393749468*^9, 3.859005446358993*^9}, {3.859005495750636*^9, 
  3.859005501542953*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2a5e8603-2f84-41d0-a7ca-065deb897498"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"??", "?"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{"a___", ",", 
       RowBox[{"g", "[", 
        RowBox[{"CR", ",", "DO"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"CR", ",", "UP"}], "]"}], ",", 
       RowBox[{"Ket", "[", 
        RowBox[{"M_", ",", "n0"}], "]"}]}], "]"}], ":=", 
     RowBox[{"-", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "M"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"l", "-", "M"}], ")"}]}], "]"}], "/", "l"}], " ", 
         RowBox[{"nc", "[", 
          RowBox[{"a", ",", 
           RowBox[{"Ket", "[", 
            RowBox[{
             RowBox[{"M", "+", "1"}], ",", "n0"}], "]"}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "-", "M"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"l", "-", "M", "-", "1"}], ")"}]}], "]"}], "/", "l"}], 
         " ", 
         RowBox[{"nc", "[", 
          RowBox[{"a", ",", 
           RowBox[{"Ket", "[", 
            RowBox[{"M", ",", "n2"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{"a___", ",", 
       RowBox[{"g", "[", 
        RowBox[{"CR", ",", "UP"}], "]"}], ",", 
       RowBox[{"g", "[", 
        RowBox[{"CR", ",", "DO"}], "]"}], ",", 
       RowBox[{"Ket", "[", 
        RowBox[{"M_", ",", "n0"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "M"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"l", "-", "M"}], ")"}]}], "]"}], "/", "l"}], " ", 
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Ket", "[", 
          RowBox[{
           RowBox[{"M", "+", "1"}], ",", "n0"}], "]"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"l", "-", "M"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"l", "-", "M", "-", "1"}], ")"}]}], "]"}], "/", "l"}], " ", 
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Ket", "[", 
          RowBox[{"M", ",", "n2"}], "]"}]}], "]"}]}]}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.859005869785233*^9, 3.859005882924261*^9}, {
  3.859009656978546*^9, 3.859009659784157*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ba070748-0923-4ffd-958b-eec0ff2351d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "B7", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{"a___", ",", 
       RowBox[{"f", "[", 
        RowBox[{"CR", ",", "\[Sigma]_"}], "]"}], ",", 
       RowBox[{"Ket", "[", 
        RowBox[{"M_", ",", "n0"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"l", "-", "M"}], ")"}], "/", "l"}], "]"}], 
      RowBox[{"nc", "[", 
       RowBox[{"a", ",", 
        RowBox[{"Ket", "[", 
         RowBox[{"M", ",", 
          RowBox[{"n\[Sigma]", "[", "\[Sigma]", "]"}]}], "]"}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "B9", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sign", "[", "\[Sigma]_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Sigma]", "==", "UP"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"bar", "[", "\[Sigma]_", "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"\[Sigma]", "==", "UP"}], ",", "DO", ",", "UP"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{"a___", ",", 
       RowBox[{"f", "[", 
        RowBox[{"AN", ",", "\[Sigma]bar_"}], "]"}], ",", 
       RowBox[{"Ket", "[", 
        RowBox[{"M_", ",", "n0"}], "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Sigma]", "=", 
         RowBox[{"bar", "[", "\[Sigma]bar", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sign", "[", "\[Sigma]", "]"}], 
        RowBox[{"Sqrt", "[", 
         RowBox[{"M", "/", "l"}], "]"}], 
        RowBox[{"nc", "[", 
         RowBox[{"a", ",", 
          RowBox[{"Ket", "[", 
           RowBox[{
            RowBox[{"M", "-", "1"}], ",", 
            RowBox[{"n\[Sigma]", "[", "\[Sigma]", "]"}]}], "]"}]}], "]"}]}]}],
       "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.858999454824258*^9, 3.858999476413351*^9}, {
   3.85899962591908*^9, 3.858999645655155*^9}, {3.85899970261679*^9, 
   3.8590000013092737`*^9}, {3.859000082297476*^9, 3.859000306091867*^9}, {
   3.85900079390382*^9, 3.859000859768524*^9}, {3.85900181338204*^9, 
   3.859001896934691*^9}, {3.859001929180799*^9, 3.859001973133039*^9}, {
   3.859002132773966*^9, 3.8590022307996073`*^9}, {3.859002506592525*^9, 
   3.859002538702533*^9}, {3.8590029531498537`*^9, 3.8590029768667*^9}, {
   3.859003856792227*^9, 3.859003860594757*^9}, {3.859003948555182*^9, 
   3.8590039501231422`*^9}, {3.8590039912032967`*^9, 3.859004034406252*^9}, {
   3.859004088052853*^9, 3.859004091165977*^9}, {3.8590045264532433`*^9, 
   3.859004526688808*^9}, {3.859004611084565*^9, 3.859004692943244*^9}, 
   3.8590050192516937`*^9, {3.859005450631918*^9, 3.859005485563493*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ed50b884-b23a-4421-b5bf-d3e619cd47b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hhop", "=", 
   RowBox[{"hop", "[", 
    RowBox[{
     RowBox[{"d", "[", "]"}], ",", 
     RowBox[{"f", "[", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"H", "=", "Hhop"}]}], "Input",
 CellChangeTimes->{{3.859000966727825*^9, 3.85900098198199*^9}, {
  3.8590011316459827`*^9, 3.859001156711396*^9}, {3.859001211528116*^9, 
  3.8590012340310593`*^9}, {3.859001289769614*^9, 3.859001295101932*^9}, {
  3.859002396982417*^9, 3.859002410205471*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"72bb9003-c23c-492e-ba9b-6bc2e5038891"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   TagBox[
    StyleBox[
     TemplateBox[{"d", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
      
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm], 
   StyleBox["\[CenterDot]",
    FontColor->RGBColor[0, 1, 0]], 
   TagBox[
    StyleBox[
     TemplateBox[{"f", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    StyleBox[
     TemplateBox[{"d", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
      
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm], 
   StyleBox["\[CenterDot]",
    FontColor->RGBColor[0, 1, 0]], 
   TagBox[
    StyleBox[
     TemplateBox[{"f", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    StyleBox[
     TemplateBox[{"f", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
      
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm], 
   StyleBox["\[CenterDot]",
    FontColor->RGBColor[0, 1, 0]], 
   TagBox[
    StyleBox[
     TemplateBox[{"d", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
          StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\""},
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm]}], "+", 
  RowBox[{
   TagBox[
    StyleBox[
     TemplateBox[{"f", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
      
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm], 
   StyleBox["\[CenterDot]",
    FontColor->RGBColor[0, 1, 0]], 
   TagBox[
    StyleBox[
     TemplateBox[{"d", 
       RowBox[{
         TagBox[
          StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
          StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\""},
      "Subsuperscript"],
     ScriptSizeMultipliers->1,
     ScriptBaselineShifts->{1, 1}],
    DisplayForm]}]}]], "Output",
 CellChangeTimes->{
  3.859000982303261*^9, 3.859001046761129*^9, 3.859001078627863*^9, {
   3.859001149907948*^9, 3.859001157377839*^9}, 3.85900123434604*^9, {
   3.859001291685025*^9, 3.8590012953589563`*^9}, {3.859002386191792*^9, 
   3.859002410775441*^9}, 3.8590025408963842`*^9, 3.859002821963201*^9, 
   3.859003023293042*^9, 3.8590032978449574`*^9, 3.859004350506426*^9, 
   3.8590044193424063`*^9, 3.859004915653124*^9, 3.859005503149496*^9, 
   3.859008781720048*^9, 3.859008813301083*^9, 3.8590091206662817`*^9, 
   3.859009724558909*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ea4c4091-d3e5-4aeb-b130-d1a393b160b1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"conj", "[", 
    RowBox[{"Ket", "[", "k___", "]"}], "]"}], ":=", 
   RowBox[{"Bra", "[", "k", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"conj", "[", 
    RowBox[{"Bra", "[", "b___", "]"}], "]"}], ":=", 
   RowBox[{"Ket", "[", "b", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.859002561873808*^9, 3.859002569031255*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"76ad0dc4-c8aa-462a-8379-8677b7e7d142"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rule1", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Ket", "[", 
       RowBox[{"m_", ",", "nUP"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"l", "/", 
         RowBox[{"(", 
          RowBox[{"l", "-", "m"}], ")"}]}], "]"}], 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"CR", ",", "UP"}], "]"}], ",", 
         RowBox[{"Ket", "[", 
          RowBox[{"m", ",", "n0"}], "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ket", "[", 
       RowBox[{"m_", ",", "nDO"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"l", "/", 
         RowBox[{"(", 
          RowBox[{"l", "-", "m"}], ")"}]}], "]"}], 
       RowBox[{"nc", "[", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"CR", ",", "DO"}], "]"}], ",", 
         RowBox[{"Ket", "[", 
          RowBox[{"m", ",", "n0"}], "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"f", "->", "g"}]}], "\[IndentingNewLine]", "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{"a___", ",", 
       RowBox[{"f", "[", 
        RowBox[{"AN", ",", "DO"}], "]"}], ",", 
       RowBox[{"f", "[", 
        RowBox[{"AN", ",", "UP"}], "]"}], ",", 
       RowBox[{"Ket", "[", 
        RowBox[{
         RowBox[{"M", "+", "2"}], ",", "n0"}], "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"M", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"1", "+", "l", "-", "M", "-", "2"}], ")"}]}], "]"}], "/", 
        "l"}], " ", 
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Ket", "[", 
          RowBox[{
           RowBox[{"M", "+", "1"}], ",", "n0"}], "]"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"M", "+", "2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"M", "+", "1"}], ")"}]}], "]"}], "/", "l"}], " ", 
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Ket", "[", 
          RowBox[{"M", ",", "n2"}], "]"}]}], "]"}]}]}]}], ";"}], " ", "*)"}], 
  
  RowBox[{
   RowBox[{"rule2", "=", 
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{"Ket", "[", 
       RowBox[{"m_", ",", "n2"}], "]"}], "]"}], ":>", 
     RowBox[{
      RowBox[{"l", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m", "+", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"m", "+", "2"}], ")"}]}], "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"m", "+", "2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "+", "l", "-", "m", "-", "2"}], ")"}]}], "]"}], "/",
           "l"}], " ", 
         RowBox[{"Ket", "[", 
          RowBox[{
           RowBox[{"m", "+", "1"}], ",", "n0"}], "]"}]}], "-", 
        RowBox[{"Ket", "[", 
         RowBox[{
          RowBox[{"m", "+", "2"}], ",", "n0"}], "]"}]}], ")"}]}]}]}], 
   ";"}]}], "\n", 
 RowBox[{
  RowBox[{"rule3", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{"a___", ",", 
        RowBox[{"g", "[", 
         RowBox[{"CR", ",", "\[Sigma]_"}], "]"}], ",", 
        RowBox[{"g", "[", 
         RowBox[{"AN", ",", "\[Sigma]_"}], "]"}], ",", 
        RowBox[{"Ket", "[", 
         RowBox[{"m_", ",", "n0"}], "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"Ket", "[", 
          RowBox[{"m", ",", "n0"}], "]"}]}], "]"}], "-", 
       RowBox[{"nc", "[", 
        RowBox[{"a", ",", 
         RowBox[{"h", "[", 
          RowBox[{"AN", ",", "\[Sigma]"}], "]"}], ",", 
         RowBox[{"h", "[", 
          RowBox[{"CR", ",", "\[Sigma]"}], "]"}], ",", 
         RowBox[{"Ket", "[", 
          RowBox[{"m", ",", "n0"}], "]"}]}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{"a___", ",", 
        RowBox[{"h", "[", 
         RowBox[{"AN", ",", "\[Sigma]_"}], "]"}], ",", 
        RowBox[{"h", "[", 
         RowBox[{"CR", ",", "\[Sigma]_"}], "]"}], ",", 
        RowBox[{"Ket", "[", 
         RowBox[{"m_", ",", "n0"}], "]"}]}], "]"}], ":>", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "-", "m"}], ")"}], "/", "m"}], " ", 
        RowBox[{"Ket", "[", 
         RowBox[{"m", ",", "n0"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "-", "m"}], ")"}], "m"}], "]"}], "/", "l"}], " ", 
        RowBox[{"Ket", "[", 
         RowBox[{
          RowBox[{"m", "-", "1"}], ",", "n2"}], "]"}]}]}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mlsimpl", "[", "x_", "]"}], ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"l", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"l", "-", "m"}], ">", "0"}], "&&", 
      RowBox[{"m", ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"l", "-", "m", "-", "1"}], ">", "0"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"simpl", "[", "in_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "mat", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mat", "=", "in"}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", "rule1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", 
        RowBox[{"g", "->", "f"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"conj", "@", "mat"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", "rule1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"conj", "@", "mat"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", 
        RowBox[{"g", "->", "f"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", "rule1"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", "rule2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", "rule3"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mat", "/.", 
        RowBox[{"h", "->", "f"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"conj", "@", 
        RowBox[{"conj", "@", "mat"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"mlsimpl", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
      "mat"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8590056924083138`*^9, 3.8590057219679823`*^9}, {
  3.859005766221527*^9, 3.859005794098737*^9}, {3.859005889805463*^9, 
  3.859005904891012*^9}, {3.8590059455061817`*^9, 3.8590059474185534`*^9}, {
  3.85900602950811*^9, 3.859006040188017*^9}, {3.8590062305899553`*^9, 
  3.859006241154454*^9}, {3.859006418209593*^9, 3.859006435239142*^9}, {
  3.859006466761139*^9, 3.859006468479306*^9}, {3.859008721941526*^9, 
  3.859008749874729*^9}, {3.8590088874227333`*^9, 3.859008987529635*^9}, {
  3.85900978070607*^9, 3.8590097808658123`*^9}, {3.859009828309515*^9, 
  3.859009857851163*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"57a39deb-9882-4625-b6f8-85b216fc6232"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]0", "[", "M_", "]"}], ":=", 
   RowBox[{"Ket", "[", 
    RowBox[{"M", ",", "nUP"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]1", "[", "M_", "]"}], ":=", 
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "UP"}], "]"}], ",", 
     RowBox[{"Ket", "[", 
      RowBox[{"M", ",", "n0"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]1p", "[", "M_", "]"}], ":=", 
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "UP"}], "]"}], ",", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"M", "-", "1"}], ",", "n2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]2", "[", "M_", "]"}], ":=", 
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "UP"}], "]"}], ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "DO"}], "]"}], ",", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"M", "-", "1"}], ",", "nUP"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bz", "[", "M_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalPsi]1", "[", "M", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"\[CapitalPsi]1p", "[", "M", "]"}]}], ",", 
     RowBox[{"\[CapitalPsi]0", "[", "M", "]"}], ",", 
     RowBox[{"\[CapitalPsi]2", "[", "M", "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bb", "=", 
   RowBox[{"bz", "[", "m", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"bb", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "H", ",", 
       RowBox[{"bb", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "bb", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "bb", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"simpl", "[", "mat", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "mat", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "-", 
   RowBox[{"ConjugateTranspose", "[", "mat", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"%", ",", 
    RowBox[{
     RowBox[{"m", ">", "0"}], "&&", 
     RowBox[{"l", ">", "0"}], "&&", 
     RowBox[{"l", ">", "m"}]}]}], "]"}], "==", 
  RowBox[{"ZeroMatrix", "[", "4", "]"}]}]}], "Input",
 CellChangeTimes->{{3.859003477372321*^9, 3.859003523950098*^9}, 
   3.85900442553111*^9, {3.85900895378559*^9, 3.8590089601628437`*^9}, {
   3.859009374617444*^9, 3.859009380328526*^9}, 3.8590099190874453`*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"f97df5ef-d57c-4108-87af-3a3bec070c16"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["m", "l"]}]], 
      RowBox[{"-", 
       FractionBox["m", 
        SqrtBox[
         RowBox[{"l", " ", "m"}]]]}]},
     {"0", "0", 
      SqrtBox[
       FractionBox["m", "l"]], 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["m", "l"]}]]},
     {
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["m", "l"]}]], 
      SqrtBox[
       FractionBox["m", "l"]], "0", "0"},
     {
      RowBox[{"-", 
       SqrtBox[
        FractionBox["m", "l"]]}], 
      SqrtBox[
       RowBox[{"1", "-", 
        FractionBox["m", "l"]}]], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.859008961002284*^9, 3.859008988877565*^9}, 
   3.8590091208624353`*^9, {3.8590093759285307`*^9, 3.859009380832259*^9}, 
   3.859009724776969*^9, 3.859009782199404*^9, {3.859009835641775*^9, 
   3.8590098596092978`*^9}, 3.859009919644535*^9},
 CellLabel->
  "Out[144]//MatrixForm=",ExpressionUUID->"83165a65-779c-456e-b512-\
1dff2039fa18"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.859008961002284*^9, 3.859008988877565*^9}, 
   3.8590091208624353`*^9, {3.8590093759285307`*^9, 3.859009380832259*^9}, 
   3.859009724776969*^9, 3.859009782199404*^9, {3.859009835641775*^9, 
   3.8590098596092978`*^9}, 3.8590099196481333`*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"85d3e5bc-2045-42ce-92ed-09c678010234"]
}, Open  ]],

Cell["", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->GrayLevel[0.75],
 CellSize->{
  Inherited, 5},ExpressionUUID->"ad4328b2-b984-4095-bdaa-783446c42f78"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]0", "[", "M_", "]"}], ":=", 
   RowBox[{"Ket", "[", 
    RowBox[{
     RowBox[{"M", "+", "1"}], ",", "n0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]0p", "[", "M_", "]"}], ":=", 
   RowBox[{"Ket", "[", 
    RowBox[{"M", ",", "n2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]1", "[", "M_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"CR", ",", "UP"}], "]"}], ",", 
        RowBox[{"Ket", "[", 
         RowBox[{"M", ",", "nDO"}], "]"}]}], "]"}], "-", 
      RowBox[{"nc", "[", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"CR", ",", "DO"}], "]"}], ",", 
        RowBox[{"Ket", "[", 
         RowBox[{"M", ",", "nUP"}], "]"}]}], "]"}]}], ")"}], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]2", "[", "M_", "]"}], ":=", 
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "UP"}], "]"}], ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "DO"}], "]"}], ",", 
     RowBox[{"Ket", "[", 
      RowBox[{"M", ",", "n0"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalPsi]2p", "[", "M_", "]"}], ":=", 
   RowBox[{"nc", "[", 
    RowBox[{
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "UP"}], "]"}], ",", 
     RowBox[{"d", "[", 
      RowBox[{"CR", ",", "DO"}], "]"}], ",", 
     RowBox[{"Ket", "[", 
      RowBox[{
       RowBox[{"M", "-", "1"}], ",", "n2"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bz", "[", "M_", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalPsi]1", "[", "M", "]"}], ",", 
     RowBox[{"\[CapitalPsi]0", "[", "M", "]"}], ",", 
     RowBox[{"\[CapitalPsi]0p", "[", "M", "]"}], ",", 
     RowBox[{"\[CapitalPsi]2", "[", "M", "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"\[CapitalPsi]2p", "[", "M", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"bb", "=", 
  RowBox[{"bz", "[", "m", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"nc", "[", 
      RowBox[{
       RowBox[{"conj", "[", 
        RowBox[{"bb", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "H", ",", 
       RowBox[{"bb", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "bb", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "bb", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mat", "=", 
   RowBox[{"simpl", "[", "mat", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "mat", "]"}]}], "Input",
 CellChangeTimes->{{3.8590086891995153`*^9, 3.859008704105711*^9}, {
   3.859009030956048*^9, 3.859009031110712*^9}, 3.859009064412709*^9, {
   3.859009387449831*^9, 3.859009388157959*^9}, {3.859009440061695*^9, 
   3.859009453270207*^9}, 3.8590094928813047`*^9, 3.8590097088662453`*^9, {
   3.859009924551208*^9, 3.8590099638512163`*^9}, {3.8590099958562727`*^9, 
   3.859010057403935*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"7e0e5d08-fbc7-4222-8473-d240936bf177"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        TagBox[
         StyleBox[
          TemplateBox[{"d", 
            RowBox[{
              TagBox[
               StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
               StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
            "\"\[Dagger]\""},
           "Subsuperscript"],
          ScriptSizeMultipliers->1,
          ScriptBaselineShifts->{1, 1}],
         DisplayForm], 
        StyleBox["\[CenterDot]",
         FontColor->RGBColor[0, 1, 0]], 
        TemplateBox[{
          RowBox[{"m", ",", "1"}]},
         "Ket"]}], ")"}]}], "+", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TemplateBox[{
        RowBox[{"m", ",", 
          RowBox[{"-", "1"}]}]},
       "Ket"]}]}], 
    SqrtBox["2"]], ",", 
   TemplateBox[{
     RowBox[{
       RowBox[{"1", "+", "m"}], ",", "0"}]},
    "Ket"], ",", 
   TemplateBox[{
     RowBox[{"m", ",", "2"}]},
    "Ket"], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
             StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TagBox[
       StyleBox[
        TemplateBox[{"d", 
          RowBox[{
            TagBox[
             StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]],
              StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], 
          "\"\[Dagger]\""},
         "Subsuperscript"],
        ScriptSizeMultipliers->1,
        ScriptBaselineShifts->{1, 1}],
       DisplayForm], 
      StyleBox["\[CenterDot]",
       FontColor->RGBColor[0, 1, 0]], 
      TemplateBox[{
        RowBox[{"m", ",", "0"}]},
       "Ket"]}], ")"}]}], ",", 
   RowBox[{
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DownArrow]\"", FontColor -> RGBColor[0, 0, 1]], 
           StyleForm[#, FontColor -> RGBColor[0, 0, 1]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TagBox[
     StyleBox[
      TemplateBox[{"d", 
        RowBox[{
          TagBox[
           StyleBox["\"\[DoubleUpArrow]\"", FontColor -> RGBColor[1, 0, 0]], 
           StyleForm[#, FontColor -> RGBColor[1, 0, 0]]& ]}], "\"\[Dagger]\""},
       "Subsuperscript"],
      ScriptSizeMultipliers->1,
      ScriptBaselineShifts->{1, 1}],
     DisplayForm], 
    StyleBox["\[CenterDot]",
     FontColor->RGBColor[0, 1, 0]], 
    TemplateBox[{
      RowBox[{
        RowBox[{
          RowBox[{"-", "1"}], "+", "m"}], ",", "2"}]},
     "Ket"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8590090340516167`*^9, 3.859009064716969*^9}, 
   3.859009120906849*^9, 3.859009397213935*^9, {3.8590094409132338`*^9, 
   3.85900945380818*^9}, {3.859009488080385*^9, 3.8590094931036882`*^9}, 
   3.85900972511407*^9, 3.859009784046465*^9, {3.8590098373079453`*^9, 
   3.8590098609568853`*^9}, {3.85900992524391*^9, 3.8590099641316843`*^9}, 
   3.8590100068280993`*^9, {3.859010037605176*^9, 3.859010058199047*^9}},
 CellLabel->
  "Out[244]=",ExpressionUUID->"7302b488-a1d3-4127-b055-50540059ca12"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", "m"}], "l"]]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "-", "m"}], "l"]]}], 
      SqrtBox[
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], "l"]}]], 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        FractionBox["m", "l"]]}]},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"1", "+", "m"}], "l"]]}], "0", "0", "0", "0"},
     {
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", "l", "-", "m"}], "l"]]}], "0", "0", "0", 
      "0"},
     {
      SqrtBox[
       RowBox[{"2", "-", 
        FractionBox[
         RowBox[{"2", " ", "m"}], "l"]}]], "0", "0", "0", "0"},
     {
      FractionBox[
       RowBox[{
        SqrtBox["2"], " ", "m"}], 
       SqrtBox[
        RowBox[{"l", " ", "m"}]]], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8590090340516167`*^9, 3.859009064716969*^9}, 
   3.859009120906849*^9, 3.859009397213935*^9, {3.8590094409132338`*^9, 
   3.85900945380818*^9}, {3.859009488080385*^9, 3.8590094931036882`*^9}, 
   3.85900972511407*^9, 3.859009784046465*^9, {3.8590098373079453`*^9, 
   3.8590098609568853`*^9}, {3.85900992524391*^9, 3.8590099641316843`*^9}, 
   3.8590100068280993`*^9, {3.859010037605176*^9, 3.859010058471426*^9}},
 CellLabel->
  "Out[247]//MatrixForm=",ExpressionUUID->"9b433288-b5b0-42a6-93c5-\
4674dd8a4be1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Normal", "@", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"mat", "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"m", "->", 
         RowBox[{"l", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"Conjugate", "[", "x_", "]"}], ":>", "x"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.859009160901662*^9, 3.859009162058456*^9}, {
   3.859009264355625*^9, 3.859009317854144*^9}, 3.859010071166421*^9},
 CellLabel->
  "In[250]:=",ExpressionUUID->"f67b7e28-eb09-44e4-940e-42142eee0e39"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "1", "1", "1"},
     {"1", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0"},
     {"1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.859009271259467*^9, 3.8590093180572433`*^9}, 
   3.859009398873808*^9, {3.859009442101036*^9, 3.85900945497194*^9}, 
   3.859009488958087*^9, 3.859009725181326*^9, 3.859009873862936*^9, {
   3.859010009257101*^9, 3.859010071445271*^9}},
 CellLabel->
  "Out[251]//MatrixForm=",ExpressionUUID->"d7be2294-5d79-4458-ae62-\
24e6560023a6"]
}, Open  ]]
},
WindowSize->{1764, 911},
WindowMargins->{{Automatic, 449}, {Automatic, 309}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Mac OS X ARM (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"51295849-5b2c-4659-a127-487ea80bb43d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 272, 6, 58, "Text",ExpressionUUID->"f45d1c82-2e55-43af-bdc0-ca81eb5321b8"],
Cell[CellGroupData[{
Cell[855, 30, 250, 4, 30, "Input",ExpressionUUID->"0bb5c744-03d9-44cc-9913-79917a6e2e14"],
Cell[1108, 36, 389, 5, 34, "Output",ExpressionUUID->"6401eb90-adfb-43a8-8304-1eee7e347efc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1534, 46, 211, 4, 30, "Input",ExpressionUUID->"9f1fb60e-6deb-4ef6-bf67-d9bf28d91cce"],
Cell[1748, 52, 550, 9, 24, "Print",ExpressionUUID->"b7b59f57-81e4-48b0-a763-209fdb8a5ed9"]
}, Open  ]],
Cell[2313, 64, 429, 7, 30, "Input",ExpressionUUID->"c7ef067d-6007-4d20-8772-153e9153b783"],
Cell[2745, 73, 758, 16, 73, "Input",ExpressionUUID->"ebadd00e-09ff-4516-aacb-c95622e6d8cf"],
Cell[CellGroupData[{
Cell[3528, 93, 380, 10, 30, "Input",ExpressionUUID->"40da8a07-e258-4cb1-abbe-eece8322c108"],
Cell[3911, 105, 515, 9, 34, "Output",ExpressionUUID->"44575d7c-fb73-430e-a4df-3e97966a5411"]
}, Open  ]],
Cell[4441, 117, 366, 9, 30, "Input",ExpressionUUID->"6eb0d0a4-1f75-4052-969d-305d6ae7e823"],
Cell[4810, 128, 1122, 30, 94, "Input",ExpressionUUID->"75a61753-3aab-4424-8e8e-788d177c9175"],
Cell[5935, 160, 792, 21, 52, "Input",ExpressionUUID->"9c408ec5-f737-4c39-8348-626ec818ed02"],
Cell[6730, 183, 1034, 25, 52, "Input",ExpressionUUID->"b002c29c-6d88-44ea-a57a-e819379b3e9f"],
Cell[7767, 210, 4993, 148, 199, "Input",ExpressionUUID->"2a5e8603-2f84-41d0-a7ca-065deb897498"],
Cell[12763, 360, 2801, 84, 115, "Input",ExpressionUUID->"ba070748-0923-4ffd-958b-eec0ff2351d1"],
Cell[15567, 446, 3094, 76, 199, "Input",ExpressionUUID->"ed50b884-b23a-4421-b5bf-d3e619cd47b8"],
Cell[CellGroupData[{
Cell[18686, 526, 574, 12, 52, "Input",ExpressionUUID->"72bb9003-c23c-492e-ba9b-6bc2e5038891"],
Cell[19263, 540, 3755, 115, 41, "Output",ExpressionUUID->"ea4c4091-d3e5-4aeb-b130-d1a393b160b1"]
}, Open  ]],
Cell[23033, 658, 463, 12, 52, "Input",ExpressionUUID->"76ad0dc4-c8aa-462a-8379-8677b7e7d142"],
Cell[23499, 672, 7810, 223, 578, "Input",ExpressionUUID->"57a39deb-9882-4625-b6f8-85b216fc6232"],
Cell[CellGroupData[{
Cell[31334, 899, 3049, 92, 241, "Input",ExpressionUUID->"f97df5ef-d57c-4108-87af-3a3bec070c16"],
Cell[34386, 993, 1447, 47, 146, "Output",ExpressionUUID->"83165a65-779c-456e-b512-1dff2039fa18"],
Cell[35836, 1042, 380, 6, 34, "Output",ExpressionUUID->"85d3e5bc-2045-42ce-92ed-09c678010234"]
}, Open  ]],
Cell[36231, 1051, 326, 10, 10, "Text",ExpressionUUID->"ad4328b2-b984-4095-bdaa-783446c42f78"],
Cell[CellGroupData[{
Cell[36582, 1065, 3440, 100, 220, "Input",ExpressionUUID->"7e0e5d08-fbc7-4222-8473-d240936bf177"],
Cell[40025, 1167, 4041, 125, 66, "Output",ExpressionUUID->"7302b488-a1d3-4127-b055-50540059ca12"],
Cell[44069, 1294, 2100, 67, 180, "Output",ExpressionUUID->"9b433288-b5b0-42a6-93c5-4674dd8a4be1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46206, 1366, 713, 19, 52, "Input",ExpressionUUID->"f67b7e28-eb09-44e4-940e-42142eee0e39"],
Cell[46922, 1387, 964, 25, 110, "Output",ExpressionUUID->"d7be2294-5d79-4458-ae62-24e6560023a6"]
}, Open  ]]
}
]
*)



==> anc/result_doublet.dat <==
Def params.N = 0
Got params.NBath = 50
Got params.MPO = std
Def params.D = 1
N=51 NBath=50 D=1 impindex=1
Got params.U = 1
Def params.EZx_imp = 0
Def params.EZ_imp = 0
Got params.epsimp = -0.6
Got v: 
Got params.gamma = 0.251327
Def params.lambda = 0
Def params.t = 0
Def params.EZx_bulk = 0
Def params.EZ_bulk = 0
Def params.n0 = 50
Def params.Ec = 0
Got eps: 
Got y: nan 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
Got params.alpha = -1
Def params.eta = 1
Def params.etasite = 25
Def params.etarescale = 1
Got params.band_level_shift = true
Def params.V = 0
Def params.V1imp = 0
Def params.V2imp = 0
Def params.lambda1 = 0
Def params.t1 = 0
Def params.EZx_bulk1 = 0
Def params.EZ_bulk1 = 0
Def params.n01 = 25
Def params.Ec1 = 0
Got eps1: 
Got y1: nan 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
Def params.alpha1 = 0
Def params.lambda2 = 0
Def params.t2 = 0
Def params.EZx_bulk2 = 0
Def params.EZ_bulk2 = 0
Def params.n02 = 25
Def params.Ec2 = 0
Got eps2: 
Got y2: nan 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
Def params.alpha2 = 0
Got v1: 
Def params.gamma1 = 0
Got v2: 
Def params.gamma2 = 0
Got params.nref = 53
Got params.nrange = 0
Def params.refisn0 = 0
Def params.spin1 = 0
Def params.sz_override = 0
Def params.sz_even_max = 0
Def params.sz_even_min = 0
Def params.sz_odd_max = 0.5
Def params.sz_odd_min = 0.5
Def params.excited_state = 0
Def params.excited_states = 0
Def params.result_verbosity = 0
Def params.stdout_verbosity = 0
Def params.computeEntropy = 0
Def params.computeEntropy_beforeAfter = 0
Def params.chargeCorrelation = 0
Def params.spinCorrelation = 0
Def params.spinCorrelationMatrix = 0
Def params.channelDensityMatrix = 0
Def params.pairCorrelation = 0
Def params.hoppingExpectation = 0
Def params.calcweights = 0
Def params.charge_susceptibility = 0
Def params.measureChannelsEnergy = 0
Def params.save = 0
Got params.nrsweeps = 30
Def params.parallel = 1
Def params.Quiet = 1
Def params.Silent = 1
Got params.verbose = true
Def params.debug = 0
Got params.EnergyErrgoal = 0
Def params.nrH = 5
Def params.sc_only = 0
Def params.Weight = 51
Def params.transition_dipole_moment = 0
Def params.transition_quadrupole_moment = 0
Def params.overlaps = 0
Def params.cdag_overlaps = 0
Got params.flat_band = true
Def params.flat_band_factor = 0
Def params.band_rescale = 1
Def params.chi = 0
Def params.omega_r = 0
Def params.eta_r = 0.01
Def params.tau_max = 1
Def params.tau_step = 0.1
Def params.evol_nr_expansion = 3
Def params.evol_krylovord = 3
Def params.evol_nrsweeps = 1
Def params.evol_sweeps_cutoff = 1e-08
Def params.evol_sweeps_maxdim = 2000
Def params.evol_sweeps_niter = 10
Def params.evol_epsilonK1 = 1e-12
Def params.evol_epsilonK2 = 1e-12
Def params.evol_numcenter = 1
Def params.MF_precision = 1e-05
Def params.max_iter = 5

spin conservation: yes
Constructing the list of subspace: 
 53 0.5

ndx=-1
obtain result
solve=53,0.5

Sweeping in the sector [53,0.5,0]
Building Hamiltonian, MPO=Std
eps=nan 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 
V=nan 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 
alpha=-1
g=-0.04


RESULTS FOR THE SECTOR WITH 53 PARTICLES, Sz 0.5, state 0:
Energy = -25.159896020612912
impurity nup ndn = 0.97687913350271072 0.036036852643884183 sz = 0.47042114042941324
Total spin z:  Nup = 27.000000000000004 Ndn = 26 Sztot = 0.50000000000000178
site occupancies = 1.0129159861465948 1.0397416802731538 1.0397416802817609 1.0397416802763757 1.0397416802777528 1.0397416802813222 1.0397416802795774 1.0397416802791668 1.0397416802771708 1.0397416802768575 1.0397416802766943 1.0397416802767607 1.0397416802765642 1.039741680276604 1.0397416802761463 1.0397416802757768 1.0397416802757777 1.0397416802762429 1.0397416802767041 1.0397416802769106 1.0397416802769475 1.0397416802769583 1.0397416802769601 1.0397416802769655 1.0397416802769666 1.0397416802769521 1.039741680276967 1.0397416802769539 1.039741680276947 1.0397416802769317 1.0397416802768988 1.0397416802770636 1.0397416802771975 1.0397416802771748 1.0397416802771104 1.0397416802768669 1.0397416802769546 1.0397416802769963 1.0397416802771882 1.0397416802770729 1.0397416802771366 1.0397416802770589 1.0397416802770445 1.0397416802764776 1.0397416802765778 1.0397416802774095 1.0397416802769273 1.0397416802770429 1.0397416802771304 1.0397416802771795 1.039741680276089 
tot = 53.000000000000071
site pairing = (-0.0011546104166941734,-0) (-0.01996050401470454,-0) (-0.019960504014698649,-0) (-0.019960504014699742,-0) (-0.019960504014698673,-0) (-0.019960504014695207,-0) (-0.019960504014696425,-0) (-0.019960504014697195,-0) (-0.019960504014699215,-0) (-0.01996050401469952,-0) (-0.019960504014699711,-0) (-0.019960504014699763,-0) (-0.019960504014699874,-0) (-0.019960504014699933,-0) (-0.019960504014700384,-0) (-0.019960504014700675,-0) (-0.019960504014700672,-0) (-0.019960504014700235,-0) (-0.019960504014699794,-0) (-0.019960504014699617,-0) (-0.019960504014699593,-0) (-0.019960504014699596,-0) (-0.019960504014699586,-0) (-0.019960504014699593,-0) (-0.019960504014699593,-0) (-0.0199605040146996,-0) (-0.019960504014699593,-0) (-0.019960504014699617,-0) (-0.019960504014699613,-0) (-0.019960504014699631,-0) (-0.019960504014699652,-0) (-0.019960504014699548,-0) (-0.019960504014699534,-0) (-0.019960504014699589,-0) (-0.019960504014699693,-0) (-0.019960504014699385,-0) (-0.019960504014699537,-0) (-0.019960504014699138,-0) (-0.019960504014698278,-0) (-0.019960504014699534,-0) (-0.019960504014699062,-0) (-0.019960504014698292,-0) (-0.019960504014698618,-0) (-0.019960504014700627,-0) (-0.019960504014699502,-0) (-0.019960504014699051,-0) (-0.01996050401469935,-0) (-0.01996050401470182,-0) (-0.019960504014701032,-0) (-0.019960504014700828,-0) (-0.019960504014699187,-0) 
tot = (-0.99802520073497725,0)
amplitudes vu = [v=(0.1898337500126997,0) u=(0.15205547177687989,0) pdt=(0.028865260417355331,0)] [v=(0.7206100996977387,0) u=(0.69248627099259608,0) pdt=(0.49901260077928994,0)] [v=(0.7206100997007413,0) u=(0.69248627098950621,0) pdt=(0.49901260077914261,0)] [v=(0.72061009969881762,0) u=(0.69248627099139271,0) pdt=(0.49901260077916992,0)] [v=(0.72061009969929579,0) u=(0.6924862709908961,0) pdt=(0.49901260077914322,0)] [v=(0.72061009970052359,0) u=(0.69248627098959636,0) pdt=(0.49901260077905685,0)] [v=(0.7206100996999153,0) u=(0.69248627099022286,0) pdt=(0.49901260077908705,0)] [v=(0.72061009969978018,0) u=(0.69248627099037963,0) pdt=(0.49901260077910647,0)] [v=(0.72061009969909517,0) u=(0.69248627099110793,0) pdt=(0.49901260077915693,0)] [v=(0.72061009969898726,0) u=(0.69248627099122195,0) pdt=(0.49901260077916437,0)] [v=(0.72061009969893186,0) u=(0.69248627099128168,0) pdt=(0.49901260077916904,0)] [v=(0.7206100996989564,0) u=(0.69248627099126003,0) pdt=(0.49901260077917042,0)] [v=(0.7206100996988879,0) u=(0.69248627099132964,0) pdt=(0.49901260077917314,0)] [v=(0.72061009969890311,0) u=(0.6924862709913171,0) pdt=(0.49901260077917464,0)] [v=(0.72061009969874545,0) u=(0.69248627099148419,0) pdt=(0.49901260077918586,0)] [v=(0.72061009969861722,0) u=(0.69248627099161764,0) pdt=(0.49901260077919324,0)] [v=(0.72061009969861789,0) u=(0.69248627099161675,0) pdt=(0.49901260077919307,0)] [v=(0.72061009969877798,0) u=(0.69248627099144788,0) pdt=(0.49901260077918225,0)] [v=(0.72061009969893641,0) u=(0.69248627099128002,0) pdt=(0.49901260077917098,0)] [v=(0.72061009969900791,0) u=(0.69248627099120552,0) pdt=(0.49901260077916682,0)] [v=(0.72061009969902068,0) u=(0.6924862709911922,0) pdt=(0.49901260077916604,0)] [v=(0.72061009969902468,0) u=(0.69248627099118854,0) pdt=(0.4990126007791662,0)] [v=(0.72061009969902556,0) u=(0.69248627099118776,0) pdt=(0.49901260077916626,0)] [v=(0.72061009969902723,0) u=(0.69248627099118565,0) pdt=(0.49901260077916587,0)] [v=(0.72061009969902756,0) u=(0.69248627099118532,0) pdt=(0.49901260077916587,0)] [v=(0.7206100996990229,0) u=(0.69248627099119042,0) pdt=(0.49901260077916632,0)] [v=(0.7206100996990279,0) u=(0.6924862709911852,0) pdt=(0.49901260077916604,0)] [v=(0.72061009969902345,0) u=(0.69248627099118987,0) pdt=(0.49901260077916632,0)] [v=(0.72061009969902068,0) u=(0.69248627099119264,0) pdt=(0.49901260077916637,0)] [v=(0.72061009969901568,0) u=(0.69248627099119786,0) pdt=(0.4990126007791667,0)] [v=(0.72061009969900447,0) u=(0.69248627099120952,0) pdt=(0.49901260077916731,0)] [v=(0.72061009969906187,0) u=(0.6924862709911509,0) pdt=(0.49901260077916482,0)] [v=(0.72061009969911005,0) u=(0.69248627099110427,0) pdt=(0.49901260077916459,0)] [v=(0.72061009969910295,0) u=(0.69248627099111315,0) pdt=(0.49901260077916609,0)] [v=(0.72061009969908107,0) u=(0.69248627099113724,0) pdt=(0.49901260077916826,0)] [v=(0.72061009969898804,0) u=(0.69248627099121662,0) pdt=(0.49901260077916104,0)] [v=(0.72061009969902223,0) u=(0.69248627099118876,0) pdt=(0.49901260077916465,0)] [v=(0.72061009969903067,0) u=(0.69248627099116666,0) pdt=(0.4990126007791546,0)] [v=(0.72061009969908507,0) u=(0.69248627099108473,0) pdt=(0.49901260077913323,0)] [v=(0.72061009969906531,0) u=(0.6924862709911479,0) pdt=(0.49901260077916504,0)] [v=(0.72061009969908008,0) u=(0.69248627099111704,0) pdt=(0.49901260077915305,0)] [v=(0.72061009969903866,0) u=(0.69248627099112992,0) pdt=(0.49901260077913362,0)] [v=(0.72061009969903911,0) u=(0.69248627099114113,0) pdt=(0.499012600779142,0)] [v=(0.72061009969886958,0) u=(0.69248627099137372,0) pdt=(0.49901260077919224,0)] [v=(0.72061009969888623,0) u=(0.69248627099131876,0) pdt=(0.49901260077916415,0)] [v=(0.72061009969917855,0) u=(0.69248627099102233,0) pdt=(0.49901260077915299,0)] [v=(0.72061009969900958,0) u=(0.69248627099119486,0) pdt=(0.49901260077916032,0)] [v=(0.72061009969909406,0) u=(0.69248627099119908,0) pdt=(0.49901260077922183,0)] [v=(0.72061009969911205,0) u=(0.69248627099115456,0) pdt=(0.49901260077920223,0)] [v=(0.72061009969912604,0) u=(0.69248627099113413,0) pdt=(0.49901260077919718,0)] [v=(0.72061009969870415,0) u=(0.69248627099148241,0) pdt=(0.49901260077915599,0)] 
tot = (-0.99802520155832986,0)
P_imp: 0.023120866497289533 0.94084228085882737 0 0.036036852643884197
Ps computed
Total S = 0.50000000000000044, S^2 = 0.75000000000000111
norm: <psi|psi> = 1.0000000000000004
E: <psi|H|psi> = -25.15989602061292
deltaE^2: <psi|H^2|psi> - <psi|H|psi>^2 = 2.2737367544323206e-13
rel error: (<psi|H^2|psi> - <psi|H|psi>^2)/<psi|H|psi>^2 = 3.5918856172815037e-16

N_GS = 53
SZ_GS = 0.5
E_GS = -25.159896020612912

n = 53     Sz = 0.5   i = 0    E = -25.1598960206129       DeltaE = 0.00000000000000      

Wall time: 1375 s


==> anc/result_singlet.dat <==
Def params.N = 0
Got params.NBath = 50
Got params.MPO = std
Def params.D = 1
N=51 NBath=50 D=1 impindex=1
Got params.U = 1
Def params.EZx_imp = 0
Def params.EZ_imp = 0
Got params.epsimp = -0.6
Got v: 
Got params.gamma = 0.251327
Def params.lambda = 0
Def params.t = 0
Def params.EZx_bulk = 0
Def params.EZ_bulk = 0
Def params.n0 = 50
Def params.Ec = 0
Got eps: 
Got y: nan 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
Got params.alpha = -1
Def params.eta = 1
Def params.etasite = 25
Def params.etarescale = 1
Got params.band_level_shift = true
Def params.V = 0
Def params.V1imp = 0
Def params.V2imp = 0
Def params.lambda1 = 0
Def params.t1 = 0
Def params.EZx_bulk1 = 0
Def params.EZ_bulk1 = 0
Def params.n01 = 25
Def params.Ec1 = 0
Got eps1: 
Got y1: nan 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
Def params.alpha1 = 0
Def params.lambda2 = 0
Def params.t2 = 0
Def params.EZx_bulk2 = 0
Def params.EZ_bulk2 = 0
Def params.n02 = 25
Def params.Ec2 = 0
Got eps2: 
Got y2: nan 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 1 
Def params.alpha2 = 0
Got v1: 
Def params.gamma1 = 0
Got v2: 
Def params.gamma2 = 0
Got params.nref = 52
Got params.nrange = 0
Def params.refisn0 = 0
Def params.spin1 = 0
Def params.sz_override = 0
Def params.sz_even_max = 0
Def params.sz_even_min = 0
Def params.sz_odd_max = 0.5
Def params.sz_odd_min = 0.5
Def params.excited_state = 0
Def params.excited_states = 0
Def params.result_verbosity = 0
Def params.stdout_verbosity = 0
Def params.computeEntropy = 0
Def params.computeEntropy_beforeAfter = 0
Def params.chargeCorrelation = 0
Def params.spinCorrelation = 0
Def params.spinCorrelationMatrix = 0
Def params.channelDensityMatrix = 0
Def params.pairCorrelation = 0
Def params.hoppingExpectation = 0
Def params.calcweights = 0
Def params.charge_susceptibility = 0
Def params.measureChannelsEnergy = 0
Def params.save = 0
Got params.nrsweeps = 30
Def params.parallel = 1
Def params.Quiet = 1
Def params.Silent = 1
Got params.verbose = true
Def params.debug = 0
Got params.EnergyErrgoal = 0
Def params.nrH = 5
Def params.sc_only = 0
Def params.Weight = 51
Def params.transition_dipole_moment = 0
Def params.transition_quadrupole_moment = 0
Def params.overlaps = 0
Def params.cdag_overlaps = 0
Got params.flat_band = true
Def params.flat_band_factor = 0
Def params.band_rescale = 1
Def params.chi = 0
Def params.omega_r = 0
Def params.eta_r = 0.01
Def params.tau_max = 1
Def params.tau_step = 0.1
Def params.evol_nr_expansion = 3
Def params.evol_krylovord = 3
Def params.evol_nrsweeps = 1
Def params.evol_sweeps_cutoff = 1e-08
Def params.evol_sweeps_maxdim = 2000
Def params.evol_sweeps_niter = 10
Def params.evol_epsilonK1 = 1e-12
Def params.evol_epsilonK2 = 1e-12
Def params.evol_numcenter = 1
Def params.MF_precision = 1e-05
Def params.max_iter = 5

spin conservation: yes
Constructing the list of subspace: 
 52 0

ndx=-1
obtain result
solve=52,0

Sweeping in the sector [52,0,0]
Building Hamiltonian, MPO=Std
eps=nan 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 0.02 
V=nan 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 0.0565685 
alpha=-1
g=-0.04


RESULTS FOR THE SECTOR WITH 52 PARTICLES, Sz 0, state 0:
Energy = -25.015620869568167
impurity nup ndn = 0.66780717659742095 0.66780717659723798 sz = 9.1482377229112899e-14
Total spin z:  Nup = 25.999999999999989 Ndn = 25.999999999999982 Sztot = 3.5527136788005009e-15
site occupancies = 1.335614353194658 1.0132877129360436 1.0132877129359235 1.0132877129357825 1.0132877129361062 1.0132877129357307 1.0132877129364137 1.0132877129358986 1.0132877129359834 1.0132877129371576 1.0132877129357281 1.0132877129359654 1.0132877129360309 1.0132877129359721 1.0132877129360065 1.013287712936028 1.0132877129360149 1.0132877129360569 1.013287712936052 1.0132877129361353 1.0132877129360733 1.0132877129362143 1.0132877129361575 1.0132877129361251 1.0132877129360707 1.0132877129360633 1.0132877129361284 1.0132877129361519 1.0132877129361333 1.0132877129361715 1.0132877129361417 1.0132877129361106 1.013287712936118 1.0132877129361357 1.01328771293612 1.0132877129361482 1.01328771293614 1.0132877129361462 1.0132877129361131 1.0132877129361517 1.013287712936193 1.01328771293614 1.0132877129360942 1.0132877129359108 1.0132877129366948 1.0132877129346307 1.013287712938056 1.0132877129372977 1.0132877129348867 1.0132877129361406 1.0132877129356457 
tot = 52.000000000000007
site pairing = (-0.010238649190086777,-0) (-0.01985933669343827,-0) (-0.019859336693423397,-0) (-0.019859336693439283,-0) (-0.019859336693437004,-0) (-0.019859336693436085,-0) (-0.019859336693434513,-0) (-0.019859336693444096,-0) (-0.019859336693433451,-0) (-0.0198593366934347,-0) (-0.0198593366934521,-0) (-0.019859336693438433,-0) (-0.019859336693440765,-0) (-0.019859336693436348,-0) (-0.019859336693436126,-0) (-0.019859336693436071,-0) (-0.019859336693436421,-0) (-0.019859336693436484,-0) (-0.019859336693436477,-0) (-0.019859336693436674,-0) (-0.019859336693436598,-0) (-0.019859336693436709,-0) (-0.01985933669343672,-0) (-0.019859336693436695,-0) (-0.01985933669343672,-0) (-0.019859336693436872,-0) (-0.019859336693436893,-0) (-0.019859336693436959,-0) (-0.019859336693436643,-0) (-0.019859336693436539,-0) (-0.019859336693436588,-0) (-0.019859336693436647,-0) (-0.019859336693436713,-0) (-0.019859336693436636,-0) (-0.01985933669343648,-0) (-0.019859336693436373,-0) (-0.019859336693436397,-0) (-0.019859336693436338,-0) (-0.019859336693436612,-0) (-0.019859336693436869,-0) (-0.019859336693436702,-0) (-0.019859336693436855,-0) (-0.0198593366934375,-0) (-0.019859336693433077,-0) (-0.019859336693447194,-0) (-0.01985933669344021,-0) (-0.019859336693437434,-0) (-0.019859336693433777,-0) (-0.019859336693432785,-0) (-0.019859336693436768,-0) (-0.019859336693437469,-0) 
tot = (-0.99296683467184954,0)
amplitudes vu = [v=(0.71518189007303312,0) u=(0.41936950615629898,0) pdt=(0.29992547605185638,0)] [v=(0.70935448189630779,0) u=(0.69992575895614528,0) pdt=(0.49649547411021644,0)] [v=(0.70935448189600481,0) u=(0.69992575895592368,0) pdt=(0.49649547410984718,0)] [v=(0.7093544818962324,0) u=(0.69992575895625486,0) pdt=(0.49649547411024142,0)] [v=(0.70935448189630801,0) u=(0.69992575895610054,0) pdt=(0.49649547411018485,0)] [v=(0.7093544818961578,0) u=(0.69992575895621656,0) pdt=(0.49649547411016204,0)] [v=(0.70935448189637418,0) u=(0.69992575895594811,0) pdt=(0.49649547411012307,0)] [v=(0.70935448189635786,0) u=(0.6999257589562996,0) pdt=(0.49649547411036093,0)] [v=(0.70935448189620165,0) u=(0.69992575895608067,0) pdt=(0.49649547411009631,0)] [v=(0.70935448189664296,0) u=(0.69992575895568898,0) pdt=(0.49649547411012734,0)] [v=(0.70935448189643713,0) u=(0.69992575895650144,0) pdt=(0.49649547411055961,0)] [v=(0.70935448189628281,0) u=(0.69992575895617559,0) pdt=(0.49649547411022044,0)] [v=(0.70935448189634731,0) u=(0.69992575895619358,0) pdt=(0.49649547411027839,0)] [v=(0.70935448189624883,0) u=(0.69992575895613596,0) pdt=(0.49649547411016859,0)] [v=(0.70935448189625727,0) u=(0.69992575895611986,0) pdt=(0.49649547411016304,0)] [v=(0.70935448189626382,0) u=(0.69992575895611187,0) pdt=(0.49649547411016198,0)] [v=(0.70935448189626527,0) u=(0.69992575895612241,0) pdt=(0.49649547411017048,0)] [v=(0.7093544818962817,0) u=(0.69992575895610842,0) pdt=(0.49649547411017203,0)] [v=(0.70935448189627992,0) u=(0.69992575895611042,0) pdt=(0.4964954741101722,0)] [v=(0.70935448189631278,0) u=(0.69992575895608455,0) pdt=(0.49649547411017686,0)] [v=(0.70935448189628947,0) u=(0.69992575895610509,0) pdt=(0.49649547411017514,0)] [v=(0.70935448189634176,0) u=(0.69992575895605735,0) pdt=(0.49649547411017786,0)] [v=(0.70935448189632133,0) u=(0.69992575895607767,0) pdt=(0.49649547411017797,0)] [v=(0.70935448189630923,0) u=(0.69992575895608866,0) pdt=(0.4964954741101773,0)] [v=(0.70935448189629069,0) u=(0.69992575895610787,0) pdt=(0.49649547411017791,0)] [v=(0.70935448189629047,0) u=(0.6999257589561132,0) pdt=(0.49649547411018158,0)] [v=(0.70935448189631423,0) u=(0.69992575895609066,0) pdt=(0.49649547411018219,0)] [v=(0.70935448189632366,0) u=(0.69992575895608344,0) pdt=(0.49649547411018369,0)] [v=(0.70935448189631101,0) u=(0.69992575895608466,0) pdt=(0.49649547411017569,0)] [v=(0.70935448189632266,0) u=(0.69992575895606957,0) pdt=(0.49649547411017314,0)] [v=(0.70935448189631378,0) u=(0.69992575895608022,0) pdt=(0.49649547411017447,0)] [v=(0.70935448189630301,0) u=(0.69992575895609255,0) pdt=(0.49649547411017569,0)] [v=(0.70935448189630679,0) u=(0.6999257589560911,0) pdt=(0.4964954741101773,0)] [v=(0.70935448189631189,0) u=(0.69992575895608344,0) pdt=(0.49649547411017547,0)] [v=(0.70935448189630335,0) u=(0.69992575895608644,0) pdt=(0.49649547411017159,0)] [v=(0.70935448189631178,0) u=(0.69992575895607434,0) pdt=(0.49649547411016892,0)] [v=(0.70935448189630934,0) u=(0.69992575895607767,0) pdt=(0.49649547411016959,0)] [v=(0.70935448189631056,0) u=(0.69992575895607445,0) pdt=(0.49649547411016814,0)] [v=(0.70935448189630346,0) u=(0.69992575895609088,0) pdt=(0.49649547411017481,0)] [v=(0.70935448189632166,0) u=(0.69992575895608189,0) pdt=(0.49649547411018119,0)] [v=(0.70935448189633366,0) u=(0.69992575895606446,0) pdt=(0.49649547411017719,0)] [v=(0.70935448189631722,0) u=(0.69992575895608566,0) pdt=(0.49649547411018075,0)] [v=(0.70935448189631223,0) u=(0.69992575895611342,0) pdt=(0.49649547411019695,0)] [v=(0.70935448189616934,0) u=(0.69992575895609954,0) pdt=(0.4964954741100871,0)] [v=(0.70935448189669648,0) u=(0.69992575895607334,0) pdt=(0.49649547411043748,0)] [v=(0.70935448189583727,0) u=(0.69992575895667719,0) pdt=(0.49649547411026446,0)] [v=(0.70935448189701167,0) u=(0.69992575895542075,0) pdt=(0.49649547411019518,0)] [v=(0.70935448189667705,0) u=(0.69992575895562292,0) pdt=(0.49649547411010436,0)] [v=(0.70935448189579864,0) u=(0.69992575895645526,0) pdt=(0.49649547411007994,0)] [v=(0.709354481896316,0) u=(0.69992575895608389,0) pdt=(0.49649547411017864,0)] [v=(0.70935448189615158,0) u=(0.69992575895627074,0) pdt=(0.49649547411019612,0)] 
tot = (-0.99299094822036915,0)
P_imp: 0.17587078269377771 0.15632204070898437 0.15632204070880124 0.51148513588843525
Ps computed
Total S = 0, S^2 = 5.2021143594261228e-17
norm: <psi|psi> = 1.0
E: <psi|H|psi> = -25.015620869568163
deltaE^2: <psi|H^2|psi> - <psi|H|psi>^2 = 3.410605131648481e-13
rel error: (<psi|H^2|psi> - <psi|H|psi>^2)/<psi|H|psi>^2 = 5.450155189728525e-16

N_GS = 52
SZ_GS = 0
E_GS = -25.015620869568167

n = 52     Sz = 0     i = 0    E = -25.0156208695682       DeltaE = 0.00000000000000      

Wall time: 1528 s

